Proper-Score Observation-Driven Filters: Tracking Efficiency, Estimation, and Continuous-Time Limits

We study scalar observation-driven filters updated by derivatives of proper scoring rules and ask when local precision describes long-run tracking risk. For explicit scale filters with update growth exponent $\kappa_g$ and innovation moment index $\nu_\varepsilon$, we establish exact stationary moment boundaries under stated innovation and restoration conditions: $p=\nu_\varepsilon/\kappa_g$ below unit persistence and $p-1$ at unit persistence, where the latter case requires $p>1$. For a Gaussian log-variance filter with variance-standardised Student-$t_\nu$ innovations, matched persistence and independent Gaussian target shocks, stationary mean squared log-variance error is finite exactly when $\nu>4$ below unit persistence and $\nu>6$ at unit persistence. For $4<\nu\le6$ it diverges as persistence approaches one, although the invariant laws converge weakly. Every positive exponential moment of the positive error, and hence stationary reference-normalised Gaussian CRPS risk, is infinite for each finite $\nu>2$. For bounded, globally restoring drivers tracking a random walk, gain-uniform exponential bounds on the rescaled error yield convergence of stationary reference-scale risk to the local Ornstein--Uhlenbeck approximation and convergence of population risk-minimising gains. Under misspecification, rule-specific target shifts separate precision from latent-state accuracy and can reverse the next-order gain ranking. Population calculations and reproducible finite-horizon simulations illustrate these distinctions; an appendix reports descriptive market comparisons and a location-filter illustration.

==> anc/README.txt <==
Numerical material for Proper-Score Observation-Driven Filters
3 December 2026

This directory contains synthetic experiments, deterministic population calculations,
and the reported empirical quantile counts. The count verifier reproduces the
percentages and exact-binomial/Holm calculations in Appendix B. Historical return
inputs, empirical fitting code and dated fitted forecast paths are not supplied;
the other appendix loss tables and historical-data figures are retained as reported.
Tested with Python 3.12.16, NumPy 2.3.5, SciPy 1.17.0
and Matplotlib 3.10.8.
Install NumPy, SciPy and Matplotlib (requirements.txt). Run from this directory.

1. python population_table.py
   Recomputes the six-driver by six-innovation-law population table; finite
   differences are checked against the score-identity slope. Writes
   population_table.csv and checks the matrix-frontier algebra. If the parent
   main.tex is present, it also checks the printed table to its stated precision.

2. python verify_catalogue.py
   Recomputes Gaussian-reference second moments, sensitivity responses and
   impulse constants; independently cross-checks Student-mixture target roots.

3. python reproduce_analytic_figures.py
   Rebuilds the two figures and CSVs. Gaussian-mixture target expectations are
   evaluated in closed form; root absolute tolerance 1e-12, relative 1e-13.
   Reference curvatures use adaptive quadrature with tolerances 1e-12.

4. python finite_horizon.py
   Reproduces the two controlled finite-horizon experiments. Recovery: PCG64
   seed 730131, 512 independent paths with common innovations across designs.
   Gain: 4096 independent paths; three children of SeedSequence(20261201),
   one for each mesh; common draws across the six gains. The original output
   CSVs and population constants are supplied. The script overwrites these
   three output files. SEs use independent path values or paired path
   differences, never successive dates as independent observations.
   These experiments do not estimate infinite stationary moments or provide
   a feasible gain estimator for a latent-state application.

5. python stationary_risk_examples.py --output stationary_risk_examples.json
   Evaluates the analytic CRPS bound and fixed-mesh exponential-order example.

6. python bias_precision_example.py --output bias_precision_example.json
   Independently checks the negative bias--precision coefficient by analytic
   expectations, adaptive quadrature and finite differences.

7. python verify_reported_counts.py
   Checks the 96 reported market-model rows, the eight equal-market percentage
   rows, the joint 192-test Holm adjustment, and the 176-test adjustment after
   excluding the Nasdaq-labelled rows. See README_empirical_counts.txt.

The infinite-moment and asymptotic claims rely on the proofs in the manuscript;
finite numerical calculations are illustrations and checks of constants.


==> anc/README_empirical_counts.txt <==
Reported empirical quantile counts

reported_empirical_counts.csv transcribes the 96 market/model rows of the
manuscript's reported quantile-hit table, preserving each denominator, count
and displayed percentage. No underlying returns or issued forecasts are
reconstructed. Models G/T denote Gaussian/Student-t6 working densities;
L, DP, C and M denote log, density power, CRPS and MMD criteria.

Run with Python 3, NumPy and SciPy:
    python verify_reported_counts.py

The script checks all reported percentages, recomputes equal-market average
hit percentages, and writes reported_empirical_count_checks.json. For each
reported fixed-length series it calculates the two-sided exact binomial
p-value by probability ordering and then applies one Holm adjustment across
all 192 market/model/quantile tests. It repeats the entire adjustment after
excluding the market labelled NDX, leaving 176 tests. The exclusion is a
sensitivity calculation and does not identify the underlying Nasdaq series.

Full panel: 49 rejections at 5%; 45 concern the 1% quantile (40 Gaussian,
5 Student), and four concern the 5% quantile (all Gaussian). The adjusted
p-values surrounding the rejection boundary are 0.0384406874 and 0.0635411361.
Excluding NDX: 45 rejections; 41 concern the 1% quantile (36 Gaussian,
5 Student), and four concern the 5% quantile (all Gaussian). The corresponding
boundary values are 0.0352372968 and 0.0582090128.

The count calculations assume a fixed evaluation calendar and length and the
exact conditional-coverage null for predictable continuous-return forecasts.
Holm adjustment permits dependence between the tests. A total-count
nonrejection does not establish dynamic calibration. These files reproduce
reported counts and their derived tests, not empirical fitting, forecast-loss
comparisons or historical path simulations.


==> anc/analytic_figures_checks.json <==
{
  "mixture_weights": [
    0.95,
    0.05
  ],
  "clean_variance": 1,
  "tau_range": [
    1,
    100
  ],
  "density_power_beta": 0.15,
  "MMD_bandwidth": 2.0,
  "curvature_scaled_slope_b": {
    "Gaussian log": 1.0,
    "Density power": 0.7144112485072809,
    "CRPS": 0.1410473958869391,
    "MMD-RBF": 0.06804138174397717
  },
  "target_at_tau80": {
    "Gaussian log": 4.949999999999999,
    "Density power": 1.1320317870198886,
    "CRPS": 1.1956298942117851,
    "MMD-RBF": 1.211649062179873
  },
  "Gaussian_target_max_error": 3.6148861681795097e-13,
  "root_absolute_tolerance": 1e-12,
  "root_relative_tolerance": 1e-13,
  "target_integration": "closed-form Gaussian-mixture expectations",
  "driver_curvature_integration": "adaptive quadrature, epsabs=epsrel=1e-12"
}


==> anc/bias_precision_example.json <==
{
  "purpose": "Admissible stress-test example for the sign restriction in the bias--precision proposition; not empirical estimation.",
  "rule": "Gaussian CRPS with g(z)=pi^(-1/2)-sqrt(2/pi)*exp(-z^2/2)",
  "mixture_weights": [
    0.98,
    0.02
  ],
  "mixture_component_variances": [
    0.01,
    49.51
  ],
  "innovation_mean": 0.0,
  "innovation_variance": 1.0,
  "sigma_for_gain_illustration": 1.0,
  "analytic": {
    "delta": -4.524403304076049,
    "variance_target": 0.010841181395589754,
    "a_values": [
      0.9224086965344985,
      4566.845456542302
    ],
    "mean_driver_at_target": -2.220446049250313e-16,
    "reference_risk_at_target": 0.1664346400438222,
    "b": 0.1354158951515033,
    "gbar_second": 0.03786110955583542,
    "c": 0.27959132503223805,
    "bias_precision_coefficient": -0.26498391476685845,
    "Xi": 0.05171879228959858,
    "kappa": 2.820389473104666,
    "rho_star": 4.397195881676332,
    "effective_gain_star": 0.5954502164737042,
    "V_star": 1.67940152230033
  },
  "quadrature": {
    "mean_driver": {
      "value": -1.5785983631388945e-16,
      "quadrature_error_estimate_sum": 8.030612874386368e-14,
      "component_integrals": [
        -0.01127314457611088,
        0.5523840842294252
      ]
    },
    "b": {
      "value": 0.13541589515150326,
      "quadrature_error_estimate_sum": 7.140301894822467e-15,
      "component_integrals": [
        0.13805904694194596,
        0.005901457419812108
      ]
    },
    "gbar_second": {
      "value": 0.03786110955583538,
      "quadrature_error_estimate_sum": 1.8711414917612163e-14,
      "component_integrals": [
        0.03869396466463253,
        -0.002948790775224608
      ]
    },
    "Xi": {
      "value": 0.051718792289598664,
      "quadrature_error_estimate_sum": 1.0473064995614059e-13,
      "component_integrals": [
        0.04641407966277968,
        0.3116497110037289
      ]
    }
  },
  "quadrature_root": {
    "delta": -4.524403304076049,
    "c": 0.27959132503223777,
    "bias_precision_coefficient": -0.2649839147668571
  },
  "finite_difference_checks": [
    {
      "step": 0.001,
      "b": 0.13541589515156383,
      "gbar_second": 0.0378611097566021,
      "c": 0.2795913265147062,
      "coefficient": -0.26498392147414207
    },
    {
      "step": 0.0005,
      "b": 0.13541589515135102,
      "gbar_second": 0.03786111039498034,
      "c": 0.27959133122935015,
      "coefficient": -0.26498394280509285
    }
  ],
  "fixed_gain_interval": [
    2.198597940838166,
    8.794391763352664
  ],
  "gain_comparison": [
    {
      "rho_multiple": 0.5,
      "rho": 2.198597940838166,
      "effective_gain": 0.2977251082368521,
      "V": 2.099251902875413,
      "mean_error_sqrt_h_coefficient": 0.2934663105506919,
      "raw_latent_mse_sqrt_h_coefficient": -0.5562679873057038
    },
    {
      "rho_multiple": 1.0,
      "rho": 4.397195881676332,
      "effective_gain": 0.5954502164737042,
      "V": 1.6794015223003302,
      "mean_error_sqrt_h_coefficient": 0.2347730484405535,
      "raw_latent_mse_sqrt_h_coefficient": -0.44501438984456304
    },
    {
      "rho_multiple": 2.0,
      "rho": 8.794391763352664,
      "effective_gain": 1.1909004329474084,
      "V": 2.099251902875413,
      "mean_error_sqrt_h_coefficient": 0.2934663105506919,
      "raw_latent_mse_sqrt_h_coefficient": -0.5562679873057038
    }
  ],
  "argmin_conclusion": "For a fixed compact gain interval, any raw-latent-MSE minimizer approaches argmax V when 1+c*delta<0. The interval illustrated has both endpoints tied to this order. No h-dependent gain enlargement is justified."
}


==> anc/bias_precision_example.py <==
#!/usr/bin/env python3
"""Reproduce a nonpositive bias--precision coefficient allowed by the bias--precision proposition.

Requires Python 3 and scipy. The example is a declared mathematical stress test,
not an estimate from observed data. Normal mixture components
are parameterized by VARIANCE, not standard deviation.

Run:
    python bias_precision_example.py --output bias_precision_example.json
"""
import argparse
import json
import math
from scipy.integrate import quad
from scipy.optimize import brentq

SQRT_PI = math.sqrt(math.pi)
SQRT_2PI = math.sqrt(2.0 * math.pi)
C0 = 1.0 / SQRT_PI
C1 = math.sqrt(2.0 / math.pi)
WEIGHTS = (0.98, 0.02)
V0 = 0.01
VARIANCES = (V0, (1.0 - WEIGHTS[0] * V0) / WEIGHTS[1])


def normal_density(x):
    return math.exp(-0.5 * x * x) / SQRT_2PI


def driver(z):
    return C0 - C1 * math.exp(-0.5 * z * z)


def m(z):
    return z * z * normal_density(z)


def half_z_m_prime(z):
    return (z * z - 0.5 * z**4) * normal_density(z)


def component_expectation(fn, a):
    """Independent integration over a standard-normal random variable."""
    value, abserr = quad(
        lambda u: 2.0 * fn(math.sqrt(a) * u) * normal_density(u),
        0.0, math.inf, epsabs=2e-13, epsrel=2e-13, limit=500,
    )
    return value, abserr


def mixture_expectation(fn, a_values):
    values = [component_expectation(fn, a) for a in a_values]
    return {
        "value": sum(p * item[0] for p, item in zip(WEIGHTS, values)),
        "quadrature_error_estimate_sum": sum(p * item[1] for p, item in zip(WEIGHTS, values)),
        "component_integrals": [item[0] for item in values],
    }


def mean_driver_at_candidate(delta):
    return C0 - C1 * sum(
        p / math.sqrt(1.0 + v * math.exp(-delta))
        for p, v in zip(WEIGHTS, VARIANCES)
    )


def reference_risk(delta):
    t = math.exp(delta)
    return C1 * sum(p * math.sqrt(t + v) for p, v in zip(WEIGHTS, VARIANCES)) - math.sqrt(t / math.pi)


def solve():
    delta = brentq(mean_driver_at_candidate, -30.0, 15.0, xtol=1e-14)
    a_values = tuple(v * math.exp(-delta) for v in VARIANCES)
    denominator = sum(p * a / (1.0 + a)**1.5 for p, a in zip(WEIGHTS, a_values))
    numerator = sum(p * a * a / (1.0 + a)**2.5 for p, a in zip(WEIGHTS, a_values))
    b = denominator / SQRT_2PI
    g_second = (denominator - 1.5 * numerator) / SQRT_2PI
    c = g_second / b
    A = 1.0 + c * delta
    expected_exp = sum(p / math.sqrt(1.0 + a) for p, a in zip(WEIGHTS, a_values))
    expected_exp2 = sum(p / math.sqrt(1.0 + 2.0 * a) for p, a in zip(WEIGHTS, a_values))
    Xi = C0**2 - 2.0 * C0 * C1 * expected_exp + C1**2 * expected_exp2
    kappa = Xi / b**2

    quadratures = {
        "mean_driver": mixture_expectation(driver, a_values),
        "b": mixture_expectation(m, a_values),
        "gbar_second": mixture_expectation(half_z_m_prime, a_values),
        "Xi": mixture_expectation(lambda z: driver(z)**2, a_values),
    }
    delta_quad = brentq(
        lambda d: mixture_expectation(driver, tuple(v * math.exp(-d) for v in VARIANCES))["value"],
        -6.0, -3.0, xtol=1e-13,
    )
    c_quad = quadratures["gbar_second"]["value"] / quadratures["b"]["value"]
    A_quad = 1.0 + c_quad * delta_quad

    finite_differences = []
    for s in (1e-3, 5e-4):
        vals = {j: mean_driver_at_candidate(delta + j * s) for j in (-2, -1, 0, 1, 2)}
        first = (vals[-2] - 8 * vals[-1] + 8 * vals[1] - vals[2]) / (12 * s)
        second = (-vals[2] + 16 * vals[1] - 30 * vals[0] + 16 * vals[-1] - vals[-2]) / (12 * s * s)
        finite_differences.append({
            "step": s, "b": -first, "gbar_second": second,
            "c": second / (-first), "coefficient": 1.0 + delta * second / (-first),
        })

    sigma = 1.0
    rho_star = sigma / math.sqrt(Xi)
    effective_gain_star = rho_star * b
    V_star = sigma * math.sqrt(kappa)
    gains = []
    for multiple in (0.5, 1.0, 2.0):
        rho = multiple * rho_star
        effective_gain = rho * b
        variance = (effective_gain * effective_gain * kappa + sigma * sigma) / (2.0 * effective_gain)
        gains.append({
            "rho_multiple": multiple, "rho": rho, "effective_gain": effective_gain,
            "V": variance, "mean_error_sqrt_h_coefficient": 0.5 * c * variance,
            "raw_latent_mse_sqrt_h_coefficient": A * variance,
        })

    result = {
        "purpose": "Admissible stress-test example for the sign restriction in the bias--precision proposition; not empirical estimation.",
        "rule": "Gaussian CRPS with g(z)=pi^(-1/2)-sqrt(2/pi)*exp(-z^2/2)",
        "mixture_weights": WEIGHTS, "mixture_component_variances": VARIANCES,
        "innovation_mean": 0.0,
        "innovation_variance": sum(p * v for p, v in zip(WEIGHTS, VARIANCES)),
        "sigma_for_gain_illustration": sigma,
        "analytic": {
            "delta": delta, "variance_target": math.exp(delta), "a_values": a_values,
            "mean_driver_at_target": mean_driver_at_candidate(delta),
            "reference_risk_at_target": reference_risk(delta),
            "b": b, "gbar_second": g_second, "c": c,
            "bias_precision_coefficient": A, "Xi": Xi, "kappa": kappa,
            "rho_star": rho_star, "effective_gain_star": effective_gain_star, "V_star": V_star,
        },
        "quadrature": quadratures,
        "quadrature_root": {"delta": delta_quad, "c": c_quad, "bias_precision_coefficient": A_quad},
        "finite_difference_checks": finite_differences,
        "fixed_gain_interval": [0.5 * rho_star, 2.0 * rho_star],
        "gain_comparison": gains,
        "argmin_conclusion": "For a fixed compact gain interval, any raw-latent-MSE minimizer approaches argmax V when 1+c*delta<0. The interval illustrated has both endpoints tied to this order. No h-dependent gain enlargement is justified.",
    }

    assert abs(result["innovation_variance"] - 1.0) < 1e-13
    assert abs(delta - delta_quad) < 1e-10
    assert abs(A - A_quad) < 1e-10
    for key, expected in (("b", b), ("gbar_second", g_second), ("Xi", Xi)):
        assert abs(quadratures[key]["value"] - expected) < 1e-11
    for fd in finite_differences:
        assert abs(fd["b"] - b) < 2e-9
        assert abs(fd["gbar_second"] - g_second) < 2e-8
    assert A < -0.26
    return result


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", default="bias_precision_example.json")
    args = parser.parse_args()
    result = solve()
    with open(args.output, "w", encoding="utf-8") as handle:
        json.dump(result, handle, indent=2)
        handle.write("\n")
    print(json.dumps({"output": args.output, **result["analytic"], "quadrature_root": result["quadrature_root"]}, indent=2))


if __name__ == "__main__":
    main()


==> anc/contamination_targets.csv <==
tau,Gaussian log,Density power,CRPS,MMD-RBF
1.0,0.9999999999999998,1.0,0.9999999999999999,0.9999999999999996
1.25,1.0125000000000062,1.0119492348096673,1.0114927086483902,1.0119097845796667
1.5,1.025000000000006,1.022893496025303,1.0213157630623808,1.022742314255887
1.75,1.0375000000000054,1.0329570825950953,1.0298560173629627,1.0326328873137547
2.0,1.050000000000005,1.0422422895773795,1.0373822894469311,1.0416950793770212
2.25,1.0625000000000044,1.050834474338758,1.044088702919036,1.0500249800102557
2.5,1.0750000000000037,1.058805713907362,1.0501198295837424,1.0577044608997304
2.75,1.087500000000003,1.0662175048613112,1.055586095262534,1.0648037281630611
3.0,1.1000000000000023,1.073122795537897,1.0605736472672684,1.0713833377639848
3.25,1.1125000000000018,1.0795675420403106,1.0651509105993797,1.077495802981068
3.5,1.1250000000000016,1.0855919178180098,1.069373080690008,1.0831868882294933
3.75,1.137500000000001,1.091231266733138,1.0732852844765364,1.088496659134644
4.0,1.1500000000000006,1.096516863187343,1.0769248559029394,1.0934603413116513
4.25,1.1625000000000003,1.1014765250471963,1.0803230069729644,1.0981090276550936
4.5,1.1750000000000003,1.1061351128159687,1.0835060767224653,1.1024702646719065
4.75,1.1875,1.1105149398675846,1.086496479454435,1.1065685414769408
5.0,1.1999999999999997,1.114636112400092,1.0893134348133942,1.1104256999147641
5.25,1.2125,1.1185168133067456,1.0919735370334724,1.1140612803361987
5.5,1.225,1.12217354089031,1.0944912038923968,1.1174928145597818
5.75,1.2374999999997223,1.1256213109136484,1.0968790344957993,1.1207360752310709
6.0,1.2499999999999258,1.128873828655538,1.0991480971309258,1.1238052889903465
6.25,1.262499999999981,1.1319436362441009,1.101308162888677,1.126713319446734
6.5,1.2749999999999955,1.1348422394881232,1.10336789680224,1.12947182484189
6.75,1.287499999999999,1.1375802175896668,1.1053350153945254,1.1320913944006248
7.0,1.2999999999999998,1.1401673184858483,1.1072164174358539,1.1345816666577335
7.25,1.3125,1.1426125420583306,1.1090182931649646,1.1369514324809684
7.5,1.325,1.1449242130469222,1.1107462160672235,1.1392087250496736
7.75,1.3375,1.1471100451870815,1.112405220427486,1.1413608986744614
8.0,1.35,1.1491771978253975,1.1139998672061249,1.143414698037624
8.25,1.3624999999999998,1.1511323260687198,1.1155343002717586,1.145376319183193
8.5,1.375,1.1529816253450387,1.1170122946244931,1.1472514633787343
8.75,1.3875,1.154730871119513,1.1184372979308845,1.149045384799834
9.0,1.4,1.1563854543932515,1.1198124664454878,1.1507629328459148
9.25,1.4125,1.1579504135222123,1.1211406961986032,1.15240858977729
9.5,1.4250000000001877,1.1594304628032697,1.1224246501738222,1.1539865042639326
9.75,1.437500000000026,1.1608300182303228,1.1236667820738384,1.1555005213528344
10.0,1.4500000000000024,1.1621532207452954,1.1248693571717938,1.1569542092903577
10.25,1.4625000000000001,1.1634039572790607,1.1260344706633498,1.158350883576301
10.5,1.475,1.16458587983157,1.127164063867604,1.1596936285758375
10.75,1.4875000000002274,1.165702422808966,1.128259938570003,1.1609853169723061
11.0,1.5,1.1667568188073454,1.1293237697550764,1.162228627307127
11.25,1.512499999999763,1.1677521130088493,1.1303571169393025,1.1634260598215327
11.5,1.5250000000000001,1.1686911763352346,1.1313614342832161,1.1645799507878385
11.75,1.5375,1.1695767174864382,1.1323380796358964,1.1656924854946455
12.0,1.550000000000001,1.1704112939764504,1.1332883226430621,1.1667657100303068
12.25,1.5625000000000067,1.171197322265651,1.1342133520317539,1.1678015419916692
12.5,1.5750000000000353,1.1719370870773924,1.1351142821690272,1.1688017802299668
12.75,1.5875000000001416,1.172632749976669,1.135992158979026,1.1697681137327245
13.0,1.5999999999998835,1.1732863572801209,1.1368479652915782,1.1707021297291578
13.25,1.6125,1.1738998473590323,1.1376826256860628,1.1716053210965447
13.5,1.6249999999999998,1.1744750573904124,1.138497010886085,1.17247909313644
13.75,1.6375000000000002,1.1750137296054088,1.139291941753564,1.1733247697819573
14.0,1.65,1.1755175170792296,1.1400681929248828,1.17414359929067
14.25,1.6625,1.1759879891022162,1.1408264961265062,1.174936759471815
14.5,1.6750000000000003,1.1764266361677576,1.1415675432031025,1.1757053624913112
14.75,1.6875,1.1768348746091801,1.1422919888872503,1.1764504592935408
15.0,1.7,1.1772140509146491,1.1430004533365175,1.1771730436748158
15.25,1.7125,1.1775654457463123,1.143693524460737,1.177874056039861
15.5,1.725,1.177890277687453,1.1443717600597312,1.178554386869502
15.75,1.7375,1.1781897067392055,1.1450356897895702,1.179214879924934
16.0,1.7500000000000002,1.1784648375864004,1.145685816973419,1.1798563352114007
16.25,1.7625000000000002,1.1787167226503559,1.1463226202713253,1.1804795117219673
16.5,1.7750000000000001,1.1789463649448206,1.1469465552218405,1.1810851299800058
16.75,1.7874999999999999,1.179154720749872,1.1475580556669256,1.1816738743972681
17.0,1.7999999999999998,1.179342702117263,1.1481575350705386,1.1822463954628433
17.25,1.8125,1.1795111792195827,1.1487453877401257,1.1828033117768568
17.5,1.825,1.1796609825545312,1.1493219899594365,1.1833452119414951
17.75,1.8375,1.1797929050146687,1.149887701040166,1.1838726563208
18.0,1.85,1.1799077038321635,1.1504428642992335,1.184386178679637
18.25,1.8625,1.1800061024072592,1.1509878079678781,1.1848862877113302
18.5,1.875,1.1800887920285068,1.1515228460381095,1.1853734684626036
18.75,1.8874999999999997,1.1801564334921564,1.1520482790515953,1.185848183663716
19.0,1.9000000000000001,1.1802096586275226,1.1525643948355522,1.1863108749710152
19.25,1.9124999999999999,1.180249071734616,1.1530714691898234,1.1867619641284928
19.5,1.9249999999999998,1.1802752509398384,1.1535697665289282,1.187201854054383
19.75,1.9374999999999998,1.180288749475125,1.1540595404825458,1.187630929858336
20.0,1.9499999999999997,1.180290096885474,1.1545410344575777,1.1880495597942378
20.25,1.9624999999999995,1.1802798001694805,1.1550144821646862,1.18845809615333
20.5,1.9749999999999996,1.1802583448571229,1.1554801081119226,1.1888568761019191
20.75,1.9874999999999994,1.180226196028754,1.1559381280678709,1.1892462224675848
21.0,1.9999999999999993,1.180183799278965,1.1563887494964955,1.1896264444775433
21.25,2.012500000000027,1.180131581628724,1.156832171965755,1.1899978384524572
21.5,2.0250000000000266,1.1800699523889608,1.1572685875317852,1.190360688458794
21.75,2.0375000000000263,1.1799993039785408,1.157698181100418,1.1907152669225598
22.0,2.050000000000026,1.1799200126993705,1.158121130767566,1.1910618352070268
22.25,2.0625000000000244,1.1798324394711908,1.1585376081399372,1.1914006441568559
22.5,2.0750000000000237,1.1797369305284398,1.1589477786374243,1.1917319346108803
22.75,2.0875000000000226,1.17963381808141,1.159351801778362,1.1920559378855795
23.0,2.1000000000000214,1.1795234209437706,1.1597498314488344,1.192372876231197
23.25,2.1125000000000203,1.1794060451284023,1.1601420161570453,1.1926829632622495
23.5,2.125000000000018,1.179281984413343,1.1605284992737412,1.192986404364072
23.75,2.1375000000000166,1.179151520879558,1.160909419259578,1.1932833970769459
24.0,2.1500000000000155,1.1790149254221,1.1612849098802662,1.1935741314592025
24.25,2.162500000000014,1.178872458236166,1.1616551004102578,1.1938587904306324
24.5,2.1750000000000127,1.1787243692794245,1.1620201158257102,1.1941375500974194
24.75,2.187500000000011,1.1785708987119339,1.1623800769873665,1.1944105800597358
25.0,2.20000000000001,1.1784122773148642,1.162735100813982,1.1946780437030573
25.25,2.212500000000009,1.178248726889177,1.1630853004468824,1.194940098474194
25.5,2.225000000000008,1.1780804606353454,1.1634307854061494,1.1951968961429371
25.75,2.2375000000000065,1.1779076835151194,1.1637716617389908,1.195448583050203
26.0,2.2500000000000053,1.177730592596298,1.1641080321606965,1.1956953003434385
26.25,2.2625000000000046,1.1775493773813999,1.1644399961886478,1.1959371842000859
26.5,2.2750000000000044,1.1773642201210754,1.1647676502697781,1.196174366039747
26.75,2.2875000000000036,1.177175296113056,1.1650910879018648,1.196406972725741
27.0,2.3000000000000025,1.1769827739873866,1.1654103997489773,1.1966351267566433
27.25,2.312500000000002,1.176786815978648,1.1657256737514463,1.196858946448386
27.5,2.3250000000000015,1.1765875781858284,1.166036995230646,1.1970785461074371
27.75,2.337500000000002,1.1763852108204735,1.1663444469888604,1.1972940361955824
28.0,2.3500000000000014,1.1761798584437062,1.1666481094045287,1.1975055234867544
28.25,2.362500000000001,1.175971660192671,1.1669480605231177,1.1977131112163621
28.5,2.3750000000000004,1.175760749996929,1.1672443761438411,1.1979168992235298
28.75,2.387500000000001,1.175547256785304,1.1675371299024575,1.1981169840866164
29.0,2.4000000000000004,1.1753313046836462,1.1678263933503694,1.1983134592524076
29.25,2.4125,1.1751130132039564,1.168112236030186,1.19850641515929
29.5,2.425,1.1748924974252952,1.1683947255479734,1.198695939354747
29.75,2.4374999999999996,1.1746698681668697,1.1686739276423326,1.1988821166074681
30.0,2.45,1.1744452321536751,1.1689499062504785,1.1990650290143583
30.25,2.4625000000000004,1.1742186921750462,1.169222723571481,1.1992447561027113
30.5,2.475,1.1739903472364128,1.1694924401268054,1.1994213749277973
30.75,2.4875000000000003,1.1737602927047732,1.169759114818282,1.1995949601660998
31.0,2.500000000000287,1.1735286204478899,1.1700228049836354,1.1997655842044326
31.25,2.512499999999829,1.1732954189676152,1.170283566449715,1.1999333172251294
31.5,2.524999999999915,1.1730607735283092,1.170541453583498,1.2000982272875167
31.75,2.5374999999999583,1.1728247662771056,1.170796519341018,1.2002603804058574
32.0,2.5499999999999794,1.1725874763646957,1.1710488153142775,1.2004198406239275
32.25,2.5624999999999902,1.1723489800556859,1.1712983917762854,1.2005766700864067
32.5,2.5749999999999953,1.1721093508371285,1.1715452977242642,1.2007309291072328
32.75,2.587499999999998,1.1718686595220908,1.1717895809211472,1.200882676235058
33.0,2.599999999999999,1.1716269743490046,1.1720312879354278,1.2010319683159736
33.25,2.6125,1.1713843610770045,1.1722704641794428,1.201178860553613
33.5,2.6249999999999996,1.1711408830774155,1.1725071539461676,1.2013234065667466
33.75,2.6375,1.170896601421575,1.1727414004445762,1.2014656584445345
34.0,2.6500000000000004,1.170651574965142,1.172973245833651,1.2016056667994988
34.25,2.6624999999999996,1.1704058604290557,1.1732027312550914,1.2017434808183414
34.5,2.6750000000000003,1.1701595124772817,1.1734298968647732,1.2018791483107183
34.75,2.6875,1.1699125837914948,1.1736547818630394,1.2020127157560478
35.0,2.6999999999999997,1.169665125142823,1.173877424523845,1.202144228348453
35.25,2.7125,1.1694171854607875,1.1740978622228244,1.2022737300399169
35.5,2.725,1.1691688118995511,1.1743161314643218,1.2024012635817423
35.75,2.7375,1.1689200499015973,1.174532267907435,1.202526870564382
36.0,2.75,1.1686709432589462,1.1747463063911086,1.2026505914557193
36.25,2.7625,1.1684215341720103,1.1749582809583172,1.2027724656378658
36.5,2.7750000000000004,1.1681718633061944,1.1751682248793875,1.2028925314425383
36.75,2.7875,1.167921969846329,1.17537617067448,1.2030108261850905
37.0,2.8,1.1676718915490318,1.175582150135282,1.203127386197241
37.25,2.8125,1.1674216647930835,1.1757861943459311,1.203242246858564
37.5,2.825,1.1671713246278965,1.1759883337032087,1.2033554426268114
37.75,2.8375,1.166920904820162,1.1761885979360305,1.2034670070670719
38.0,2.8499999999998957,1.1666704378987436,1.1763870161242693,1.2035769728798689
38.25,2.8625000000002085,1.1664199551978913,1.1765836167169208,1.203685371928217
38.5,2.8750000000000737,1.1661694868988512,1.1767784275496633,1.2037922352636736
38.75,2.8875000000000233,1.1659190620699222,1.176971475861808,1.2038975931514482
39.0,2.900000000000007,1.1656687087048572,1.1771627883126965,1.2040014750945922
39.25,2.9125000000000014,1.1654184537608983,1.1773523909975259,1.2041039098573227
39.5,2.9250000000000003,1.1651683231928829,1.1775403094626753,1.2042049254874931
39.75,2.9375000000000004,1.1649183419892877,1.1777265687204943,1.2043045493382811
40.0,2.9499999999999997,1.1646685342047889,1.177911193263638,1.2044028080890852
40.25,2.9625,1.1644189229923414,1.1780942070789087,1.2044997277656952
40.5,2.975,1.1641695306340514,1.1782756336606564,1.2045953337597495
40.75,2.987499999999987,1.1639203785709173,1.1784554960237525,1.2046896508475105
41.0,3.0,1.1636714874314968,1.1786338167161416,1.204782703207988
41.25,3.0125000000000126,1.1634228770595452,1.1788106178309927,1.2048745144404356
41.5,3.0250000000000004,1.163174566540665,1.178985921018459,1.2049651075812422
41.75,3.0374999999999996,1.1629265742280048,1.1791597474970945,1.2050545051202528
42.0,3.05,1.162678917767044,1.179332118064866,1.205142729016519
42.25,3.0625000000000004,1.1624316141194977,1.1795030531098705,1.2052298007135316
42.5,3.075,1.1621846795863777,1.1796725726206814,1.205315741153932
42.75,3.087500000000001,1.1619381298302434,1.1798406961964085,1.2054005707937248
43.0,3.100000000000002,1.161691979896663,1.1800074430564207,1.205484309616025
43.25,3.1125000000000065,1.1614462442349343,1.1801728320497953,1.205566977144351
43.5,3.125000000000017,1.1612009367180711,1.1803368816644682,1.2056485924554654
43.75,3.1375000000000406,1.1609560706621,1.180499610036107,1.2057291741918055
44.0,3.15000000000009,1.1607116588446829,1.1806610349567368,1.2058087405735043
44.25,3.1625000000001857,1.1604677135231012,1.1808211738830783,1.2058873094100149
44.5,3.1749999999997023,1.1602242464516075,1.1809800439446727,1.2059648981113729
44.75,3.1875,1.1599812688981943,1.1811376619517384,1.2060415236990725
45.0,3.1999999999999997,1.159738791660773,1.181294044402812,1.206117202816624
45.25,3.2125000000000004,1.1594968250828084,1.1814492074921699,1.206191951739744
45.5,3.2249999999999996,1.1592553790684141,1.1816031671170224,1.2062657863862478
45.75,3.2375,1.1590144630969363,1.1817559388845091,1.2063387223256083
46.0,3.25,1.1587740862370397,1.1819075381184894,1.2064107747882353
46.25,3.2624999999999997,1.158534257160317,1.1820579798661464,1.2064819586744424
46.5,3.2750000000000004,1.1582949841544405,1.1822072789043905,1.2065522885631528
46.75,3.2875,1.1580562751358658,1.1823554497460944,1.2066217787203273
47.0,3.3,1.1578181376621126,1.182502506646146,1.2066904431071315
47.25,3.3125,1.1575805789436295,1.182648463607336,1.2067582953878562
47.5,3.325,1.157343605855266,1.1827933343860757,1.206825348937592
47.75,3.3375,1.1571072249473553,1.1829371324979698,1.206891616849675
48.0,3.35,1.1568714424564364,1.1830798712232105,1.2069571119429003
48.25,3.3625000000000003,1.1566362643156118,1.183221563611862,1.2070218467685296
48.5,3.3750000000000004,1.156401696164565,1.1833622224889557,1.2070858336170742
48.75,3.3875,1.1561677433592483,1.1835018604594938,1.2071490845248845
49.0,3.4,1.1559344109812482,1.1836404899132749,1.2072116112805469
49.25,3.4125,1.1557017038468438,1.18377812302962,1.20727342543108
49.5,3.425,1.1554696265157656,1.1839147717819616,1.2073345382879603
49.75,3.4375,1.1552381832996703,1.1840504479423113,1.207394960932964
50.0,3.4499999999999997,1.155007378270336,1.184185163085604,1.207454704223837
50.25,3.4625,1.1547772152675895,1.1843189285939397,1.2075137787998103
50.5,3.4750000000000005,1.1545476979075338,1.1844517556607044,1.2075721950869427
50.75,3.4875000000000003,1.154318829587738,1.1845836552945856,1.207629963303321
51.0,3.5,1.1540906134977647,1.1847146383234874,1.2076870934641024
51.25,3.5125,1.1538630526238818,1.1848447153983375,1.207743595386418
51.5,3.5249999999999995,1.1536361497563465,1.1849738969968053,1.207799478694137
51.75,3.5375,1.1534099074959452,1.1851021934269157,1.2078547528224945
52.0,3.5500000000000003,1.153184328260218,1.1852296148305776,1.2079094270225865
52.25,3.5625,1.1529594142895563,1.1853561711870209,1.2079635103657442
52.5,3.575,1.1527351676531625,1.185481872316146,1.2080170117477849
52.75,3.5875000000000004,1.1525115902547287,1.1856067278817897,1.2080699398931383
53.0,3.6000000000000005,1.1522886838379611,1.1857307473949068,1.2081223033588686
53.25,3.6125000000000003,1.1520664499919346,1.1858539402166783,1.208174110538579
53.5,3.6250000000000004,1.1518448901562663,1.1859763155615421,1.2082253696662089
53.75,3.6374999999999997,1.1516240056261349,1.1860978825001383,1.208276088819728
54.0,3.65,1.1514037975571332,1.186218649962197,1.2083262759247386
54.25,3.6625,1.1511842669699708,1.186338626739348,1.2083759387579633
54.5,3.6750000000000003,1.1509654147550261,1.1864578214878583,1.208425084950651
54.75,3.6875,1.1507472416767548,1.186576242731316,1.2084737219918884
55.0,3.7,1.1505297483779593,1.1866938988632332,1.2085218572318255
55.25,3.7125000000000004,1.1503129353839228,1.186810798149603,1.2085694978848032
55.5,3.7250000000000005,1.150096803106414,1.1869269487313772,1.208616651032416
55.75,3.7374999999999994,1.1498813518475668,1.187042358626903,1.208663323626477
56.0,3.75,1.1496665818036345,1.1871570357342902,1.208709522491919
56.25,3.7624999999999997,1.1494524930686314,1.18727098783373,1.2087552543296054
56.5,3.775,1.1492390856378558,1.1873842225897502,1.20880052571908
56.75,3.7875,1.1490263594113053,1.1874967475534253,1.2088453431212376
57.0,3.7999999999999994,1.1488143141969849,1.187608570164537,1.2088897128809288
57.25,3.8125,1.1486029497141108,1.1877196977536746,1.2089336412294924
57.5,3.8249999999999993,1.1483922655962162,1.1878301375442935,1.2089771342872373
57.75,3.8375,1.148182261394159,1.1879398966547325,1.2090201980658337
58.0,3.8499999999999996,1.147972936579035,1.1880489821001694,1.2090628384706776
58.25,3.8625,1.1477642905450032,1.1881574007945468,1.2091050613031638
58.5,3.874999999999999,1.147556322612022,1.1882651595524447,1.2091468722629217
58.75,3.887499999999999,1.147349032028498,1.188372265090914,1.2091882769499864
59.0,3.899999999999999,1.147142417973858,1.188478724031276,1.2092292808669172
59.25,3.912499999999999,1.1469364795610375,1.1885845429008635,1.2092698894208609
59.5,3.924999999999999,1.146731215838891,1.1886897281347422,1.2093101079255675
59.75,3.9374999999999987,1.1465266257945321,1.188794286077382,1.2093499416033526
60.0,3.9499999999999984,1.1463227083555978,1.188898222984297,1.2093893955870136
60.25,3.962499999999998,1.1461194623924449,1.189001545023648,1.2094284749216953
60.5,3.9749999999999983,1.1459168867202754,1.1891042582778026,1.2094671845667118
60.75,3.987499999999998,1.1457149801012019,1.1892063687448775,1.2095055293973302
61.0,3.999999999999998,1.145513741246243,1.1893078823402297,1.209543514206494
61.25,4.012500000000078,1.1453131688172606,1.1894088048979263,1.2095811437065218
61.5,4.0250000000000785,1.145113261428839,1.1895091421721782,1.209618422530761
61.75,4.037500000000079,1.1449140176501011,1.1896088998387448,1.209655355235188
62.0,4.050000000000078,1.1447154360064749,1.1897080834963072,1.2096919462999938
62.25,4.062500000000077,1.1445175149813989,1.1898066986678129,1.2097282001311098
62.5,4.075000000000077,1.144320253017981,1.1899047508017888,1.2097641210617078
62.75,4.087500000000075,1.1441236485206034,1.190002245273638,1.2097997133536669
63.0,4.100000000000074,1.1439276998564774,1.1900991873868856,1.2098349811989964
63.25,4.1125000000000735,1.143732405357153,1.1901955823744266,1.2098699287212316
63.5,4.125000000000072,1.1435377633199784,1.1902914353997294,1.2099045599767981
63.75,4.13750000000007,1.1433437720095196,1.1903867515580133,1.2099388789563392
64.0,4.150000000000069,1.1431504296589308,1.1904815358774197,1.2099728895860131
64.25,4.162500000000067,1.1429577344712851,1.1905757933201315,1.2100065957287662
64.5,4.1750000000000655,1.1427656846208674,1.1906695287834967,1.2100400011855657
64.75,4.187500000000063,1.1425742782544206,1.1907627471011109,1.2100731096966182
65.0,4.200000000000061,1.1423835134923594,1.1908554530438822,1.2101059249425434
65.25,4.212500000000059,1.1421933884299444,1.1909476513210768,1.21013845054554
65.5,4.225000000000057,1.142003901138419,1.1910393465813494,1.210170690070502
65.75,4.237500000000055,1.1418150496661128,1.191130543413728,1.2102026470261384
66.0,4.250000000000052,1.1416268320395104,1.1912212463486138,1.210234324866034
66.25,4.262500000000051,1.1414392462642873,1.1913114598587342,1.2102657269897201
66.5,4.275000000000048,1.1412522903263136,1.191401188360088,1.210296856743692
66.75,4.287500000000047,1.1410659621926258,1.1914904362128704,1.2103277174224247
67.0,4.300000000000044,1.1408802598123724,1.1915792077223741,1.2103583122693522
67.25,4.312500000000043,1.1406951811177222,1.1916675071398866,1.2103886444778345
67.5,4.325000000000039,1.1405107240247532,1.1917553386635518,1.2104187171920966
67.75,4.337500000000038,1.1403268864343097,1.1918427064392259,1.2104485335081483
68.0,4.350000000000036,1.140143666232832,1.1919296145613183,1.2104780964746862
68.25,4.3625000000000345,1.139961061293161,1.1920160670736049,1.2105074090939776
68.5,4.375000000000032,1.1397790694753205,1.1921020679700352,1.210536474322711
68.75,4.3875000000000295,1.1395976886272692,1.192187621195522,1.2105652950728507
69.0,4.400000000000028,1.139416916585636,1.1922727306467185,1.2105938742124531
69.25,4.412500000000026,1.139236751176427,1.192357400172765,1.2106222145664756
69.5,4.425000000000024,1.139057190215712,1.192441633576048,1.2106503189175652
69.75,4.437500000000022,1.1388782315102919,1.1925254346129137,1.2106781900068295
70.0,4.450000000000021,1.138699872858339,1.1926088069944027,1.2107058305345932
70.25,4.46250000000002,1.1385221120500257,1.192691754386936,1.210733243161137
70.5,4.475000000000019,1.138344946868125,1.19277428041301,1.2107604305074162
70.75,4.487500000000017,1.1381683750885967,1.1928563886518755,1.210787395155776
71.0,4.500000000000016,1.1379923944811547,1.1929380826401959,1.2108141396506396
71.25,4.512500000000014,1.1378170028098133,1.1930193658727042,1.2108406664991869
71.5,4.525000000000013,1.1376421978334215,1.1931002418028334,1.2108669781720205
71.75,4.537500000000013,1.1374679773061733,1.1931807138433506,1.2108930771038136
72.0,4.550000000000011,1.137294338978108,1.193260785366971,1.2109189656939443
72.25,4.562500000000011,1.137121280595591,1.1933404597069581,1.2109446463071263
72.5,4.57500000000001,1.136948799901778,1.1934197401577202,1.2109701212740098
72.75,4.587500000000008,1.136776894637069,1.193498629975391,1.2109953928917856
73.0,4.6000000000000085,1.1366055625395426,1.193577132378401,1.211020463424767
73.25,4.612500000000007,1.1364348013453784,1.1936552505480373,1.211045335104963
73.5,4.625000000000007,1.136264608789266,1.1937329876289997,1.2110700101326428
73.75,4.637500000000006,1.1360949826047988,1.1938103467299315,1.2110944906768812
74.0,4.650000000000006,1.135925920524858,1.1938873309239597,1.2111187788761002
74.25,4.662500000000005,1.1357574202819796,1.1939639432492117,1.2111428768385946
74.5,4.675000000000004,1.1355894796087127,1.1940401867093302,1.2111667866430529
74.75,4.6875000000000036,1.135422096237966,1.194116064273972,1.2111905103390563
75.0,4.700000000000003,1.1352552679033392,1.194191578879307,1.2112140499475847
75.25,4.712500000000003,1.1350889923394467,1.1942667334284978,1.2112374074614953
75.5,4.725000000000003,1.1349232672822305,1.194341530792184,1.2112605848460036
75.75,4.737500000000003,1.134758090469259,1.1944159738089426,1.211283584039147
76.0,4.750000000000002,1.1345934596400191,1.194490065285752,1.2113064069522452
76.25,4.762500000000002,1.1344293725361971,1.1945638079984453,1.211329055470349
76.5,4.775000000000001,1.1342658269019519,1.1946372046921496,1.211351531452678
76.75,4.787500000000002,1.1341028204841719,1.194710258081729,1.2113738367330542
77.0,4.800000000000001,1.1339403510327335,1.1947829708522049,1.2113959731203234
77.25,4.812500000000001,1.1337784163007412,1.194855345659187,1.2114179423987705
77.5,4.825000000000001,1.1336170140447654,1.194927385129277,1.2114397463285205
77.75,4.8375,1.1334561420250677,1.194999091860487,1.2114613866459483
78.0,4.85,1.1332957980058216,1.1950704684226297,1.2114828650640574
78.25,4.862500000000001,1.133135979755322,1.1951415173577162,1.2115041832728703
78.5,4.875,1.13297668504619,1.1952122411803423,1.2115253429398
78.75,4.887499999999999,1.1328179116555686,1.1952826423780665,1.2115463457100244
79.0,4.9,1.1326596573653112,1.1953527234117887,1.2115671932068375
79.25,4.9125,1.1325019199621655,1.1954224867161074,1.2115878870320145
79.5,4.925000000000001,1.1323446972379456,1.1954919346996922,1.2116084287661544
79.75,4.9375,1.132187986989703,1.1955610697456327,1.2116288199690188
80.0,4.949999999999999,1.1320317870198886,1.1956298942117851,1.211649062179873
80.25,4.9625,1.1318760951365074,1.1956984104311241,1.2116691569178082
80.5,4.9750000000000005,1.1317209091532712,1.195766620712069,1.2116891056820662
80.75,4.987500000000001,1.1315662268897397,1.1958345273388262,1.2117089099523548
81.0,4.999999999999999,1.1314120461714607,1.19590213257171,1.2117285711891606
81.25,5.0125000000000295,1.131258364830104,1.1959694386474622,1.2117480908340472
81.5,5.02500000000024,1.1311051807035868,1.196036447779576,1.21176747030996
81.75,5.037499999999639,1.1309524916361984,1.1961031621585976,1.211786711021517
82.0,5.049999999999746,1.1308002954787162,1.196169583952432,1.2118058143552943
82.25,5.0624999999998215,1.1306485900885197,1.196235715306655,1.2118247816801115
82.5,5.074999999999875,1.1304973733296968,1.1963015583447956,1.2118436143473066
82.75,5.087499999999912,1.1303466430731484,1.1963671151686337,1.2118623136910107
83.0,5.09999999999994,1.1301963971966864,1.1964323878584864,1.2118808810284134
83.25,5.112499999999958,1.130046633585128,1.1964973784734854,1.2118993176600215
83.5,5.124999999999971,1.1298973501303873,1.1965620890518607,1.211917624869923
83.75,5.13749999999998,1.1297485447315598,1.1966265216112053,1.2119358039260357
84.0,5.149999999999987,1.1296002152950053,1.1966906781487527,1.2119538560803558
84.25,5.162499999999992,1.1294523597344266,1.196754560641634,1.2119717825691994
84.5,5.1749999999999945,1.1293049759709437,1.1968181710471413,1.2119895846134512
84.75,5.187499999999996,1.129158061933165,1.1968815113029794,1.212007263418784
85.0,5.1999999999999975,1.1290116155572543,1.1969445833275256,1.2120248201759032
85.25,5.212499999999998,1.128865634786995,1.1970073890200683,1.2120422560607633
85.5,5.224999999999999,1.1287201175738522,1.1970699302610592,1.212059572234803
85.75,5.2375,1.1285750618770278,1.1971322089123464,1.2120767698451465
86.0,5.249999999999999,1.128430465663518,1.1971942268174145,1.212093850024834
86.25,5.262499999999999,1.1282863269081618,1.1972559858016203,1.212110813893023
86.5,5.2749999999999995,1.1281426435936903,1.1973174876724162,1.2121276625551989
86.75,5.2875000000000005,1.1279994137107738,1.1973787342195739,1.2121443971033818
87.0,5.300000000000001,1.1278566352580635,1.19743972721542,1.212161018616316
87.25,5.3125,1.1277143062422315,1.19750046841504,1.2121775281596823
87.5,5.325,1.1275724246780088,1.1975609595564989,1.2121939267862742
87.75,5.3375,1.1274309885882199,1.197621202361057,1.212210215536199
88.0,5.3500000000000005,1.127289996003818,1.197681198533371,1.2122263954370625
88.25,5.362500000000001,1.1271494449639106,1.1977409497617106,1.212242467504149
88.5,5.375,1.1270093335157916,1.1978004577181502,1.2122584327406012
88.75,5.3875,1.1268696597149657,1.1978597240587718,1.2122742921376002
89.0,5.4,1.1267304216251717,1.1979187504238682,1.2122900466745377
89.25,5.4125,1.126591617318404,1.197977538438128,1.2123056973191866
89.5,5.425,1.1264532448749334,1.198036089710828,1.2123212450278704
89.75,5.4375,1.126315302383323,1.1980944058360252,1.2123366907456259
90.0,5.45,1.126177787940445,1.1981524883927397,1.2123520354063688
90.25,5.4624999999999995,1.1260406996514936,1.1982103389451306,1.212367279933051
90.5,5.4750000000000005,1.1259040356299979,1.1982679590426915,1.2123824252378141
90.75,5.4875,1.1257677939978326,1.1983253502204103,1.2123974722221544
91.0,5.5,1.1256319728852242,1.1983825139989517,1.2124124217770598
91.25,5.512499999999999,1.125496570430762,1.198439451884828,1.2124272747831701
91.5,5.525,1.1253615847813994,1.198496165370571,1.2124420321109244
91.75,5.5375000000000005,1.1252270140924612,1.1985526559348958,1.212456694620693
92.0,5.550000000000001,1.125092856527643,1.1986089250428613,1.2124712631629317
92.25,5.5625,1.1249591102590153,1.1986649741460433,1.2124857385783148
92.5,5.574999999999999,1.1248257734670217,1.1987208046826794,1.2125001216978741
92.75,5.5875,1.1246928443404764,1.1987764180778409,1.2125144133431363
93.0,5.6000000000000005,1.1245603210765625,1.1988318157435782,1.2125286143262473
93.25,5.612500000000001,1.1244282018808274,1.1988869990790798,1.2125427254501129
93.5,5.625,1.1242964849671782,1.198941969470814,1.21255674750852
93.75,5.6375,1.1241651685578729,1.1989967282926897,1.2125706812862653
94.0,5.65,1.124034250883515,1.1990512769061894,1.2125845275592784
94.25,5.6625000000000005,1.1239037301830441,1.1991056166605283,1.2125982870947456
94.5,5.675000000000001,1.1237736047037252,1.1991597488927823,1.2126119606512296
94.75,5.6875,1.1236438727011393,1.1992136749280375,1.2126255489787858
95.0,5.7,1.123514532439169,1.1992673960795257,1.2126390528190805
95.25,5.7125,1.1233855821899899,1.1993209136487575,1.2126524729055044
95.5,5.724999999999711,1.1232570202340522,1.1993742289256657,1.2126658099632857
95.75,5.737500000000301,1.1231288448600687,1.199427343188725,1.2126790647096006
96.0,5.750000000000178,1.1230010543650013,1.1994802577050943,1.2126922378536813
96.25,5.762500000000101,1.122873647054039,1.1995329737307392,1.212705330096925
96.5,5.775000000000057,1.1227466212405866,1.1995854925105593,1.2127183421330001
96.75,5.787500000000031,1.1226199752462434,1.1996378152785174,1.2127312746479448
97.0,5.800000000000017,1.1224937074007868,1.1996899432577588,1.2127441283202762
97.25,5.812500000000009,1.1223678160421504,1.1997418776607345,1.2127569038210868
97.5,5.825000000000004,1.1222422995164072,1.199793619689323,1.2127696018141438
97.75,5.837500000000002,1.122117156177746,1.1998451705349478,1.2127822229559877
98.0,5.8500000000000005,1.121992384388453,1.1998965313786907,1.2127947678960282
98.25,5.862500000000001,1.1218679825188866,1.1999477033914154,1.212807237276637
98.5,5.875000000000001,1.121743948947459,1.1999986877338722,1.2128196317332443
98.75,5.8875,1.121620282060608,1.2000494855568153,1.2128319518944253
99.0,5.9,1.1214969802527799,1.2001000980011136,1.212844198381994
99.25,5.9125000000000005,1.1213740419263991,1.2001505261978582,1.2128563718110899
99.5,5.925000000000001,1.1212514654918473,1.2002007712684701,1.2128684727902672
99.75,5.937500000000001,1.1211292493674372,1.2002508343248066,1.2128805019215814
100.0,5.95,1.1210073919793875,1.2003007164692674,1.2128924598006676


==> anc/driver_geometry.csv <==
z,Gaussian log,Density power,CRPS,MMD-RBF
-5.0,24.0,5.332309427376646,3.9999789188661667,5.726456526557052
-4.9875,23.87515625,5.353764131695683,3.9999775610029613,5.7372331102060246
-4.975,23.750624999999996,5.375112199042386,3.999976119409658,5.747981022170886
-4.9625,23.626406250000002,5.396351161692205,3.9999745891719494,5.758698551304528
-4.95,23.5025,5.417478545356894,3.9999729651030966,5.769383969821572
-4.9375,23.37890625,5.43849186948165,3.9999712417298183,5.780035533416367
-4.925,23.255625,5.45938864754592,3.9999694132775057,5.790651481386111
-4.9125,23.132656249999997,5.4801663873677615,3.9999674736547384,5.8012300367591045
-4.9,23.010000000000005,5.500822591411838,3.999965416437069,5.81176940642818
-4.8875,22.887656250000003,5.521354757100926,3.999963234850045,5.822267781289344
-4.875,22.765625,5.541760377130972,3.99996092175144,5.832723336385636
-4.8625,22.643906249999997,5.562036939789622,3.9999584696126584,5.843134231056263
-4.85,22.522499999999997,5.582181929278247,3.9999558704992797,5.853498609091023
-4.8375,22.401406250000004,5.6021928260373715,3.9999531160507042,5.8638145988900385
-4.825,22.280625,5.622067107075521,3.9999501974588725,5.874080313628837
-4.8125,22.16015625,5.641802246301434,3.999947105446012,5.88429385142878
-4.8,22.04,5.661395714859602,3.9999438302413712,5.894453295532908
-4.7875,21.920156249999998,5.680844981469129,3.999940361556913,5.90455671448716
-4.775,21.800625000000004,5.70014751276581,3.9999366885619083,5.914602162327048
-4.7625,21.681406250000002,5.719300773647491,3.999932799856404,5.9245876787697656
-4.75,21.5625,5.7383022276225635,3.9999286834435046,5.93451128941175
-4.7375,21.443906249999998,5.757149337161643,3.9999243267004383,5.944371005931758
-4.725,21.325624999999995,5.7758395640523235,3.9999197163483458,5.954164826299394
-4.7125,21.207656250000003,5.794370369757025,3.999914838420749,5.963890734989175
-4.7,21.090000000000003,5.812739215773849,3.9999096782306562,5.973546703200112
-4.6875,20.97265625,5.830943564000403,3.999904220336239,5.9831306890808085
-4.675,20.855625,5.848980877100586,3.999898448505036,5.992640637960107
-4.6625,20.738906249999996,5.866848618874235,3.999892345676629,6.002074482583286
-4.65,20.622500000000002,5.88454425462963,3.9998858939237274,6.011430143353799
-4.6375,20.50640625,5.902065251558794,3.999879074411618,6.02070552858059
-4.625,20.390625,5.919409079115531,3.999871867355901,6.02989853473094
-4.6125,20.27515625,5.936573209396159,3.9998642519784666,6.039007046688906
-4.6,20.159999999999997,5.9535551175229,3.99985620646164,6.0480289380193
-4.5875,20.04515625,5.970352282029862,3.999847707900439,6.05696207123724
-4.575,19.930625000000003,5.986962185251554,3.999838732252865,6.06580429808326
-4.5625,19.81640625,6.003382313713894,3.9998292542881755,6.074553459803959
-4.55,19.702499999999997,6.019610158527652,3.999819247533048,6.083207387438207
-4.5375,19.588906249999997,6.035643215784279,3.999808684215583,6.091763902108889
-4.525,19.475625000000004,6.051478986954035,3.999797535207068,6.100220815320176
-4.5125,19.36265625,6.0671149792864085,3.999785769961409,6.1085759292603035
-4.5,19.25,6.08254870621273,3.999773356452185,6.11682703710987
-4.4875,19.13765625,6.097777687750918,3.9997602611072156,6.124971923355605
-4.475,19.025624999999998,6.112799450912344,3.9997464487405825,6.133008364109636
-4.4625,18.913906250000004,6.127611530110682,3.9997318824820085,6.140934127434176
-4.45,18.802500000000002,6.142211467572769,3.9997165237035217,6.148746973671677
-4.4375,18.69140625,6.156596813751322,3.9997003319433073,6.156444655780368
-4.425,18.580624999999998,6.170765127739503,3.9996832648266682,6.164024919675209
-4.4125,18.470156249999995,6.184713977687283,3.9996652779839987,6.17148550457418
-4.4,18.360000000000003,6.198440941219457,3.999646324965686,6.1788241433499325
-4.3875,18.25015625,6.211943605855358,3.999626357153838,6.186038562886732
-4.375,18.140625,6.225219569430093,3.9996053236707523,6.193126484442673
-4.3625,18.03140625,6.238266440517305,3.999583171284022,6.200085624017163
-4.35,17.922499999999996,6.251081838853359,3.9995598443081817,6.206913692723584
-4.3375,17.813906250000002,6.263663395762913,3.9995352845027985,6.213608397167149
-4.325,17.705625,6.276008754585731,3.9995094309669006,6.220167439827886
-4.3125,17.59765625,6.28811557110477,3.999482220029645,6.226588519448717
-4.3,17.49,6.299981513975382,3.999453585137112,6.23286933142859
-4.2875,17.382656249999997,6.311604265155591,3.9994234567351326,6.239007568220619
-4.275,17.275625,6.322981520337394,3.999391762148029,6.245000919735194
-4.2625,17.168906250000003,6.3341109893789405,3.9993584254531704,6.250847073747997
-4.25,17.0625,6.344990396737604,3.99932336735122,6.256543716312898
-4.2375,16.956406249999997,6.355617481903796,3.999286505031978,6.26208853217964
-4.225,16.850624999999997,6.365989999835494,3.9992477520356946,6.2674792052163255
-4.2125,16.745156250000004,6.376105721393358,3.9992070181097485,6.2727134188365685
-4.2,16.64,6.385962433776413,3.999164209060565,6.277788856431326
-4.1875,16.53515625,6.395557940958168,3.999119226600677,6.282703201805303
-4.175,16.430625,6.404890064123107,3.99907196819079,6.28745413961789
-4.1625,16.326406249999998,6.413956642103505,3.9990223268767466,6.292039355828575
-4.15,16.222500000000004,6.4227555318164145,3.9989701911212805,6.296456538146748
-4.1375,16.118906250000002,6.431284608700825,3.998915444630417,6.300703376485834
-4.125,16.015625,6.4395417671548225,3.998857966174431,6.304777563421712
-4.1125,15.912656249999998,6.447524920972771,3.9987976294032186,6.308676794655315
-4.1,15.809999999999999,6.455232003782318,3.9987343026559845,6.31239876947935
-4.0875,15.707656250000003,6.46266096948122,3.9986678487651073,6.315941191249076
-4.075,15.605625,6.469809792673891,3.998598124854078,6.3193017678570484
-4.0625,15.50390625,6.476676469107538,3.9985249821293953,6.322478212211758
-4.05,15.4025,6.483259016107863,3.9984482656662785,6.325468242720083
-4.0375,15.301406249999996,6.489555473014192,3.998367814188115,6.3282695837734675
-4.025,15.200625000000002,6.495563901613996,3.9982834598394947,6.330879966237767
-4.0125,15.100156250000001,6.501282386576627,3.9981950279527396,6.333297127946617
-4.0,15.0,6.506709035886313,3.998102336807803,6.33551881419832
-3.9875,14.900156249999998,6.511841981274185,3.9980051973854285,6.33754277825608
-3.9749999999999996,14.800624999999997,6.516679378649333,3.9979034131134665,6.33936678185155
-3.9625,14.70140625,6.521219408528789,3.9977967796062273,6.340988595691571
-3.95,14.602500000000001,6.525460276466306,3.9976850843967773,6.342405999968017
-3.9375,14.50390625,6.529400213479901,3.9975681066620723,6.34361678487064
-3.925,14.405624999999999,6.533037476478002,3.9974456169408166,6.344618751102836
-3.9124999999999996,14.307656249999997,6.5363703486841915,3.9973173768439745,6.345409710400204
-3.9,14.209999999999999,6.5393971400603625,3.997183138757811,6.3459874860518175
-3.8875,14.11265625,6.542116187728274,3.997042645539395,6.346349913424099
-3.875,14.015625,6.544525856389362,3.996895630204472,6.346494840487178
-3.8625,13.91890625,6.546624538742731,3.9967418156076127,6.346420128343649
-3.8499999999999996,13.822499999999998,6.548410655901244,3.996580914114581,6.346123651759592
-3.8375,13.72640625,6.54988265780559,3.996412627266829,6.345603299697776
-3.825,13.630625000000002,6.551039023636263,3.996236645438062,6.344856975852898
-3.8125,13.53515625,6.551878262223339,3.996052647482814,6.343882599188776
-3.8,13.44,6.552398912453974,3.995860300376966,6.342678104477355
-3.7874999999999996,13.345156249999997,6.552599543677508,3.9956592588501723,6.341241442839416
-3.775,13.250625,6.552478756108095,3.995449165010135,6.339570582286881
-3.7625,13.156406250000002,6.552035181224772,3.9952296479587113,6.337663508266566
-3.75,13.0625,6.551267482168843,3.9950003233998004,6.335518224205289
-3.7375,12.968906249999998,6.550174354138524,3.9947607932390157,6.333132752056193
-3.7249999999999996,12.875624999999998,6.548754524780713,3.9945106451751013,6.330505132846149
-3.7125,12.782656249999999,6.547006754579822,3.9942494522831216,6.327633427224138
-3.7,12.690000000000001,6.544929837243554,3.993976772589388,6.324515716010461
-3.6875,12.59765625,6.542522600085554,3.9936921486381864,6.321150100746649
-3.675,12.505624999999998,6.53978390440481,3.993395107050279,6.317534704245967
-3.6624999999999996,12.413906249999997,6.536712645861739,3.9930851580732583,6.31366767114433
-3.65,12.3225,6.533307754850847,3.992761795123769,6.309547168451552
-3.6375,12.231406250000001,6.5295681968698505,3.992424494321673,6.305171386102747
-3.625,12.140625,6.5254929728852185,3.992072714016211,6.300538537509783
-3.6125,12.050156249999999,6.521081119693977,3.991705894304257,6.2956468601126065
-3.5999999999999996,11.959999999999997,6.516331710281749,3.9913234565407456,6.290494615930353
-3.5875,11.870156249999999,6.511243854176856,3.9909248028413855,6.285080092112048
-3.575,11.780625,6.505816697800462,3.990509315577776,6.279401601486802
-3.5625,11.69140625,6.500049424812642,3.990076356865064,6.273457483113318
-3.55,11.6025,6.493941256454241,3.989625268042285,6.267246102828605
-3.5374999999999996,11.513906249999998,6.487491451884509,3.9891553691455526,6.2607658537957205
-3.525,11.425625,6.480699308514338,3.9886659583742827,6.254015157050413
-3.5125,11.337656250000002,6.473564162335084,3.988156311550632,6.246992462046516
-3.5,11.25,6.466085388242809,3.9876256815723794,6.239696247199938
-3.4875,11.16265625,6.45826240035793,3.987073297859465,6.23212502043111
-3.4749999999999996,11.075624999999997,6.450094652340099,3.9864983657944375,6.224277319705727
-3.4625,10.98890625,6.441581637698301,3.985900066157074,6.216151713573652
-3.45,10.902500000000002,6.432722890096028,3.9852775545534533,6.207746801705805
-3.4375,10.81640625,6.423517983651475,3.9846299608397793,6.199061215428915
-3.425,10.730624999999998,6.413966533232633,3.9839563885412788,6.190093618257956
-3.4124999999999996,10.645156249999998,6.404068194747221,3.98325591426651,6.180842706426124
-3.4,10.559999999999999,6.393822665427346,3.982527587117443,6.171307209412212
-3.3875,10.475156250000001,6.383229684108847,3.981770428095688,6.161485890465194
-3.375,10.390625,6.372289031505158,3.9809834295052786,6.1513775471259065
-3.3625,10.306406249999998,6.361000530475689,3.9801655543524217,6.140981011745646
-3.3499999999999996,10.222499999999998,6.349364046288589,3.9793157357426705,6.130295152001519
-3.3375,10.13890625,6.337379486877813,3.978432876275973,6.119318871408403
-3.325,10.055625000000001,6.325046803094421,3.9775158474400962,6.108051109827373
-3.3125,9.97265625,6.312365988952026,3.976563489002928,6.096490843970391
-3.3,9.889999999999999,6.2993370818662875,3.9755746084041914,6.084637087901153
-3.2874999999999996,9.807656249999997,6.285960162888392,3.9745479801471397,6.072488893531909
-3.275,9.725624999999999,6.272235356932444,3.973482345190793,6.060045351116089
-3.2625,9.64390625,6.258162832996648,3.9723764103433417,6.047305589736593
-3.25,9.5625,6.2437428043782495,3.9712288476573328,6.034268777789594
-3.2375,9.48140625,6.228975528882136,3.970038293827299,6.020934123463667
-3.2249999999999996,9.400624999999998,6.213861309023011,3.9688033495905057,6.007300875214114
-3.2125,9.32015625,6.198400492221087,3.9675225791315185,5.9933683222323015
-3.2,9.240000000000002,6.18259347099119,3.966194509491321,5.979135794909885
-3.1875,9.16015625,6.1664406831252485,3.9648176299817366,5.964602665297719
-3.175,9.080625,6.149942611868058,3.9633903916059277,5.949768347559341
-3.1624999999999996,9.001406249999997,6.133099786086224,3.9619112064857744,5.934632298418825
-3.15,8.9225,6.115912780430304,3.960378447296973,5.919194017602906
-3.1375,8.843906250000002,6.098382215489964,3.9587904467126895,5.903453048277135
-3.125,8.765625,6.080508757942161,3.957145496856654,5.887408977476003
-3.1125,8.687656249999998,6.06229312069227,3.955441848766608,5.871061436526803
-3.0999999999999996,8.609999999999998,6.043736063008042,3.9536777118690147,5.8544101014671215
-3.0875,8.532656249999999,6.024838390646398,3.9518512534659958,5.837454693455763
-3.075,8.455625000000001,6.005600955972917,3.9499605982354677,5.820194979177001
-3.0625,8.37890625,5.986024658074041,3.9480038277454814,5.802630771237958
-3.05,8.302499999999998,5.966110442861852,3.9459789799837823,5.784761928558994
-3.0374999999999996,8.226406249999998,5.945859303171425,3.943884048903642,5.766588356756929
-3.025,8.150625,5.925272278850641,3.9417169839870363,5.74811000852096
-3.0125,8.075156250000001,5.904350456842462,3.939475689826253,5.7293268839811216
-3.0,8.0,5.88309497125955,3.937158025725047,5.710239031069128
-2.9875,7.925156249999999,5.861507003451227,3.9347618053204925,5.69084654587148
-2.975,7.850625000000001,5.839587782062686,3.9322847962266585,5.671149572974642
-2.9625,7.776406249999999,5.817338583086411,3.92972471970132,5.6511483058021845
-2.9499999999999997,7.702499999999999,5.794760729905763,3.927079250336869,5.630842986943736
-2.9375,7.62890625,5.771855593330675,3.9243460157766665,5.610233908475572
-2.925,7.555624999999999,5.748624591625395,3.921522596458046,5.589321412272752
-2.9125,7.48265625,5.7250691905282665,3.9186065253832303,5.568105890312611
-2.9,7.41,5.701190903263444,3.9155952879194262,5.5465877849695
-2.8874999999999997,7.337656249999998,5.6769912905445485,3.912486321629367,5.524767589300617
-2.875,7.265625,5.652471960570224,3.909277016133609,5.502645847322815
-2.8625,7.1939062499999995,5.6276345690114775,3.905964713005874,5.480223154280211
-2.85,7.1225000000000005,5.602480818990884,3.902546705702768,5.457500156902518
-2.8375,7.051406249999999,5.577012461053499,3.8990202395291997,5.434477553653908
-2.8249999999999997,6.980624999999998,5.5512312931295344,3.8953825116408254,5.411156094972333
-2.8125,6.91015625,5.525139160488695,3.891630671084879,5.387536583499125
-2.8,6.839999999999999,5.498737955686186,3.8877618188807275,5.363619874298783
-2.7875,6.77015625,5.47202961850036,3.883773008141504,5.33940687506881
-2.775,6.700625,5.445016135861916,3.879661244238191,5.314898546339467
-2.7624999999999997,6.631406249999999,5.417699541774715,3.875423485007487,5.290095901663349
-2.75,6.5625,5.390081917228104,3.871056641004839,5.265000007794633
-2.7375,6.493906249999999,5.362165390100761,3.8665575758039816,5.2396119848579
-2.725,6.425625,5.333952135056047,3.8619231063443444,5.213933006506421
-2.7125,6.35765625,5.305444373428803,3.8571500033276593,5.187964300069773
-2.6999999999999997,6.289999999999998,5.276644373103621,3.85223499166513,5.161707146690691
-2.6875,6.22265625,5.247554448384539,3.8471747509764693,5.135162881451059
-2.675,6.155624999999999,5.218176959856145,3.8419659161421373,5.108332893486884
-2.6625,6.088906250000001,5.1885143142361,3.836605077910069,5.081218626092227
-2.65,6.0225,5.158568964219031,3.831088783558204,5.053821576811914
-2.6374999999999997,5.956406249999999,5.128343408311824,3.8254135376140552,5.026143297522989
-2.625,5.890625,5.097840190660271,3.8195758026326,4.998185394504764
-2.6125,5.825156249999999,5.067061900867087,3.8135720000336835,4.969949528497406
-2.5999999999999996,5.759999999999998,5.036011173801272,3.8073985110001813,4.941437414748964
-2.5875,5.695156249999999,5.004690689398855,3.80105167743805,4.912650823050732
-2.5749999999999997,5.630624999999998,4.973103172454959,3.7945278029994407,4.883591577760879
-2.5625,5.56640625,4.941251392407233,3.7878231541699865,4.854261557816265
-2.55,5.5024999999999995,4.909138163110639,3.780933961421321,4.824662696732341
-2.5374999999999996,5.438906249999998,4.876766342603598,3.7738564204298983,4.794796982591083
-2.525,5.375624999999999,4.844138832865498,3.766586693363098,4.764666458016875
-2.5124999999999997,5.312656249999999,4.81125857956557,3.7591209102335705,4.734273220140255
-2.5,5.25,4.778128571803155,3.7514551703227625,4.7036194205494954
-2.4875,5.187656249999999,4.744751841839355,3.7435855436744587,4.672707265229891
-2.4749999999999996,5.1256249999999985,4.711131464820105,3.7355080726591816,4.641539014490762
-2.4625,5.06390625,4.677270558490649,3.7272187736102036,4.610116982880065
-2.4499999999999997,5.002499999999999,4.643172282901472,3.718713638531878,4.578443539086557
-2.4375,4.94140625,4.608839840105684,3.709988636880954,4.546521105829504
-2.425,4.880624999999999,4.574276473847885,3.701039717421447,4.514352159735817
-2.4124999999999996,4.820156249999998,4.539485469244529,3.6918628101536144,4.481939231204643
-2.4,4.76,4.5044701524558395,3.682453828317483,4.449284904259288
-2.3874999999999997,4.700156249999999,4.469233890349239,3.6728086704713223,4.416391816386513
-2.375,4.640625,4.4337800901544115,3.662923222645401,4.3832626583631065
-2.3625,4.581406249999999,4.398112199109943,3.6527933605712537,4.349900174069721
-2.3499999999999996,4.522499999999998,4.362233704101634,3.6424149519866513,4.316307160291956
-2.3375,4.46390625,4.32614813129249,3.6317838590163505,4.282486466508641
-2.3249999999999997,4.405624999999999,4.289859045744416,3.620895940628649,4.248440994667299
-2.3125,4.34765625,4.253370051031711,3.6097470551676727,4.214173698946796
-2.3,4.289999999999999,4.216684788846313,3.598333062961224,4.179687585507114
-2.2874999999999996,4.232656249999998,4.179806938594927,3.586649829003965,4.144985712226284
-2.275,4.175624999999999,4.1427402169880265,3.574693225715586,4.110071188424437
-2.2624999999999997,4.118906249999998,4.105488377620776,3.562459135773533,4.074947174574978
-2.25,4.0625,4.068055210545964,3.549943455019767,4.03961688200289
-2.2375,4.0064062499999995,4.030444541838944,3.537142095440938,4.004083572570154
-2.2249999999999996,3.9506249999999987,3.992660233154684,3.5240509882212465,3.9683505583483014
-2.2125,3.8951562499999994,3.9547061812769355,3.5106660868671713,3.9324212012781143
-2.1999999999999997,3.839999999999999,3.9165863176596156,3.4969833704031337,3.896298912816456
-2.1875,3.78515625,3.878304607960432,3.4829988466370763,3.8599871535702954
-2.175,3.730624999999999,3.8398650515668296,3.468708555494807,3.8234894329179014
-2.1624999999999996,3.6764062499999985,3.801271681114321,3.4541085724218688,3.7868093086172636
-2.15,3.6224999999999996,3.762528561997241,3.4391950118515786,3.749950386401744
-2.1374999999999997,3.5689062499999986,3.723639791872018,3.423964030737767,3.7129163195630053
-2.125,3.515625,3.684609500153033,3.4084118321506423,3.675710808521253
-2.1125,3.4626562499999993,3.645441847501089,3.392534668934082,3.638337600382811
-2.0999999999999996,3.4099999999999984,3.606141025304634,3.3763288474225543,3.6008004884851
-2.0875,3.35765625,3.5667112551537516,3.359790731215742,3.563103311929049
-2.0749999999999997,3.305624999999999,3.5271567883070123,3.3429167450088264,3.5252499550989866
-2.0625,3.25390625,3.48748190515129,3.3257033784762964,3.4872443471700856
-2.05,3.2024999999999997,3.4476909146545704,3.308147190206992,3.4490904616033964
-2.0374999999999996,3.151406249999998,3.4077881538118753,3.2902448116880096,3.4107923156285502
-2.025,3.100625,3.3677779870843803,3.2719929513349673,3.372353969714187
-2.0124999999999997,3.050156249999999,3.3276648058317657,3.2533883985659897,3.333779527026169
-2.0,3.0,3.2874530277379694,3.2344280279167115,3.2950731328736875
-1.9874999999999998,2.950156249999999,3.2471470962303295,3.215108803193409,3.256238974143289
-1.9749999999999996,2.9006249999999985,3.206751479892306,3.195427781661323,3.2172812787209537
-1.9625,2.8514062499999997,3.1662706718697917,3.175382118265069,3.17820431490227
-1.9499999999999997,2.802499999999999,3.125709189271145,3.154969069877956,3.139012390790812
-1.9375,2.75390625,3.0850715725610485,3.13418599957689,3.0997098536848213
-1.9249999999999998,2.7056249999999995,3.044362384948249,3.113030380939456,3.0603010894522606
-1.9124999999999996,2.6576562499999987,3.003586211767326,3.091499802359641,3.0207905218943716
-1.9,2.61,2.9627476598545495,3.069591971378571,2.981182612097816
-1.8874999999999997,2.562656249999999,2.921851356917939,3.047304719026501,2.941481857775512
-1.875,2.515625,2.880901950901652,3.024636004172247,2.9016927925963
-1.8624999999999998,2.4689062499999994,2.8399041093447557,3.001583917876066,2.8618199855035003
-1.8499999999999996,2.4224999999999985,2.7988625187345493,2.9781466877419853,2.821868040022551
-1.8375,2.3764062499999996,2.757781883854483,2.954322682265408,2.7818415935577825
-1.8249999999999997,2.330624999999999,2.7166669271268313,2.9301104151717676,2.7417453166784886
-1.8125,2.28515625,2.6755223879502097,2.9055085497419197,2.701583912394429
-1.7999999999999998,2.2399999999999993,2.634353022032041,2.8805159031198393,2.661362115420864
-1.7874999999999996,2.195156249999999,2.593163600716107,2.8551314505981518,2.621084691433297
-1.775,2.150625,2.5519589103052756,2.8293543298769044,2.5807564363120283
-1.7624999999999997,2.106406249999999,2.5107437513795308,2.8031838452909423,2.5403821753766853
-1.75,2.0625,2.469522938109444,2.776619472001173,2.49996676261088
-1.7374999999999998,2.0189062499999992,2.428301297565154,2.7496608601449153,2.4595150798771144
-1.7249999999999996,1.9756249999999986,2.3870836690210377,2.7223078389405115,2.4190320361221307
-1.7125,1.9326562499999995,2.3458749032561506,2.6945604207412717,2.3785225665728205
-1.6999999999999997,1.8899999999999992,2.3046798618505644,2.666418805033806,2.337991631922878
-1.6875,1.84765625,2.263503416477762,2.637883382375745,2.297444217510366
-1.6749999999999998,1.8056249999999996,2.2223504481931617,2.6089547382677765,2.2568853324863327
-1.6624999999999996,1.763906249999999,2.1812258467189425,2.579633656954954,2.216320008974686
-1.65,1.7224999999999997,2.1401345097252773,2.5499211251521197,2.1757533012234678
-1.6374999999999997,1.6814062499999993,2.0990813421081005,2.5198183356883304,2.135190284747717
-1.625,1.640625,2.058071255263562,2.48932669106512,2.0946360554641146
-1.6124999999999998,1.6001562499999995,2.0171091663592655,2.4584478069234175,2.054095728817561
-1.5999999999999996,1.5599999999999987,1.9761999976024633,2.4271835154139576,2.013574438899906
-1.5875,1.5201562499999999,1.9353486755053086,2.3955358684659886,1.9730773375609965
-1.5749999999999997,1.480624999999999,1.8945601301473078,2.3635071409491064,1.9326095935122356
-1.5625,1.44140625,1.853839294435136,2.331099833723073,1.892176391422875
-1.5499999999999998,1.4024999999999994,1.8131911033598969,2.2983166765704395,1.8517829310091825
-1.5374999999999996,1.363906249999999,1.7726204932520333,2.2651606310069066,1.8114344261167499
-1.525,1.3256249999999996,1.732132401033962,2.2316348929642946,1.7711361037960967
-1.5124999999999997,1.287656249999999,1.6917317634706153,2.1977428953411136,1.7308932033717876
-1.5,1.25,1.6514235164180213,2.1634883104157323,1.6907109755052887
-1.4874999999999998,1.2126562499999993,1.611212594070041,2.1288750521171904,1.650594681251744
-1.4749999999999996,1.1756249999999988,1.5711039282034438,2.0939072781488077,1.6105495911109147
-1.4625,1.1389062499999998,1.5311024474214276,2.0585893919597558,1.5705809840724754
-1.4499999999999997,1.1024999999999991,1.4912130763957383,2.022926044559869,1.5306941466558874
-1.4375,1.06640625,1.4514407351075593,1.9869221361730662,1.4908943719450933
-1.4249999999999998,1.0306249999999997,1.41179033808726,1.9505828177247961,1.4511869586182138
-1.4124999999999996,0.9951562499999991,1.3722667936532118,1.9139134921590832,1.4115772099725168
-1.4,0.9599999999999997,1.3328750031497683,1.876919815580805,1.3720704329448477
-1.3874999999999997,0.9251562499999992,1.2936198601845759,1.8396076982189666,1.3326719371277724
-1.375,0.890625,1.2545062498653765,1.8019833052068803,1.2933870337816646
-1.3624999999999998,0.8564062499999996,1.2155390480364108,1.7640530571752266,1.2542210348429461
-1.3499999999999996,0.8224999999999991,1.176723120514618,1.7258236306541959,1.2151792519287568
-1.3375,0.7889062499999997,1.1380633223257393,1.6873019582809612,1.1762669953382472
-1.3249999999999997,0.7556249999999993,1.099564496940493,1.6484952288089532,1.1374895730507584
-1.3125,0.72265625,1.06123147551098,1.6094108869155408,1.098852289721132
-1.2999999999999998,0.6899999999999995,1.023069076107438,1.5700566328048586,1.0603604456723672
-1.2874999999999996,0.6576562499999992,0.9850821029555347,1.5304404216027636,1.0220193358859015
-1.275,0.6256249999999999,0.9472753456743143,1.4905704625409892,0.9838342489897347
-1.2624999999999997,0.5939062499999994,0.9096535785149601,1.450455217927833,0.9458104662446426
-1.25,0.5625,0.8722215596005444,1.410103401902861,0.9079532605287617
-1.2374999999999998,0.5314062499999996,0.8349840301668712,1.3695239789733056,0.8702678953207347
-1.2249999999999996,0.5006249999999992,0.7979457138046123,1.3287261623300757,0.8327596236817328
-1.2125,0.47015624999999983,0.7611113157028488,1.2877194119414568,0.7954336872365574
-1.1999999999999997,0.4399999999999993,0.7244855218941858,1.24651343242283,0.7582953151540835
-1.1875,0.41015625,0.6880729985015985,1.2051181706809633,0.7213497231273291
-1.1749999999999998,0.38062499999999955,0.6518783909871332,1.1635438133315983,0.6846021123533536
-1.1624999999999996,0.35140624999999925,0.6159063234026517,1.1218007838893844,0.6480576685132873
-1.15,0.3224999999999998,0.5801613976427344,1.07989973972934,0.611721560752714
-1.1374999999999997,0.29390624999999937,0.5446481926999089,1.0378515688193384,0.5755989406626822
-1.125,0.265625,0.5093712639223636,0.99566738622334,0.5396949412616016
-1.1124999999999998,0.23765624999999968,0.4743351422742684,0.9533585303753054,0.5040146759782602
-1.0999999999999996,0.2099999999999993,0.4395443335988853,0.910936559124043,0.46856323763625884
-1.0875,0.18265624999999974,0.40500331788459265,0.8684132455494349,0.4333456974400803
-1.0749999999999997,0.15562499999999946,0.3707165485339791,0.8258005735507721,0.39836710396307573
-1.0625,0.12890625,0.3366884516361711,0.7831107332082203,0.3636324821376304
-1.0499999999999998,0.10249999999999959,0.30292342524251153,0.7403561159186194,0.329146832247741
-1.0374999999999996,0.07640624999999934,0.2694258386457734,0.6975493093071988,0.29491512892430355
-1.025,0.05062499999999992,0.2362000316630248,0.654703091916936,0.26094232014332375
-1.0124999999999997,0.025156249999999547,0.2032503139223061,0.6118304276776526,0.22723332622734674
-1.0,0.0,0.17058096415327562,0.5689444601571725,0.19379303885035365
-0.9874999999999998,-0.024843750000000386,0.1381962294819408,0.5260585065971096,0.16062632004636412
-0.9749999999999996,-0.049375000000000724,0.1061003247296548,0.4831860517361931,0.12773800122203668
-0.9624999999999995,-0.07359375000000101,0.07429743171649315,0.4403407414242242,0.09513288217348931
-0.9500000000000002,-0.0974999999999997,0.04279169856917428,0.3975363760301123,0.06281573010762449
-0.9375,-0.12109375,0.011587239033647757,0.3547869036476181,0.030791278668190234
-0.9249999999999998,-0.14437500000000036,-0.019311868207474936,0.31210641310281106,-0.0009357730331342392
-0.9124999999999996,-0.16734375000000068,-0.04990158021254774,0.26950912676739064,-0.03236076138041664
-0.8999999999999995,-0.19000000000000095,-0.08017789045340373,0.22700939318236119,-0.06347905921162161
-0.8875000000000002,-0.21234374999999972,-0.11013682948262557,0.18462167949683056,-0.0942860767710009
-0.875,-0.234375,-0.1397744655954436,0.14236056372685285,-0.12477726265547395
-0.8624999999999998,-0.25609375000000034,-0.1690869054860944,0.10024072683965758,-0.15494810475472906
-0.8499999999999996,-0.27750000000000064,-0.1980702948985426,0.05827694466866971,-0.1847941311848099
-0.8374999999999995,-0.2985937500000009,-0.22672081927139973,0.01648407966513229,-0.2143109112149534
-0.8250000000000002,-0.31937499999999974,-0.25503470437691655,-0.025122927507705808,-0.24349405618739037
-0.8125,-0.33984375,-0.2830082169539222,-0.06652906653161104,-0.27233922042992054
-0.7999999999999998,-0.3600000000000003,-0.31063766533455167,-0.10771926613510913,-0.3008421021609547
-0.7874999999999996,-0.3798437500000006,-0.33791940006466625,-0.14867840293330303,-0.3289984443868433
-0.7749999999999995,-0.3993750000000008,-0.3648498145178097,-0.1893913103988295,-0.3568040357912043
-0.7625000000000002,-0.41859374999999976,-0.391425345502578,-0.2298427879568332,-0.3842547116160374
-0.75,-0.4375,-0.4176424738632871,-0.27001761019665343,-0.41134635453438473
-0.7374999999999998,-0.4560937500000003,-0.4434977250737833,-0.3099005361926357,-0.4380748955142827
-0.7249999999999996,-0.47437500000000055,-0.46898766982430473,-0.34947631892641196,-0.46443631467380586
-0.7124999999999995,-0.49234375000000075,-0.49410892460124917,-0.3887297148026906,-0.4904266421269468
-0.7000000000000002,-0.5099999999999998,-0.5188581522597285,-0.42764549325048257,-0.5160419588201051
-0.6875,-0.52734375,-0.5432320625887997,-0.46620844640152276,-0.5412783973589769
-0.6749999999999998,-0.5443750000000003,-0.5672274128692275,-0.5044033988374274,-0.5661321428255985
-0.6624999999999996,-0.5610937500000004,-0.5908410084236936,-0.5422152173970812,-0.590599433585331
-0.6499999999999995,-0.5775000000000007,-0.6140697031593111,-0.5796288210354904,-0.6146765620835802
-0.6375000000000002,-0.5935937499999997,-0.6369104001023363,-0.616629190725294,-0.6383598756320086
-0.625,-0.609375,-0.6593600519249729,-0.6532013793919691,-0.6616457771840473
-0.6124999999999998,-0.6248437500000001,-0.6814156614641325,-0.6893305218736238,-0.6845307260994856
-0.5999999999999996,-0.6400000000000003,-0.7030742822320728,-0.7250018448962542,-0.7070112388979287
-0.5874999999999995,-0.6548437500000006,-0.7243330189187808,-0.7602006770551641,-0.7290838900009292
-0.5750000000000002,-0.6693749999999998,-0.7451890278860008,-0.794912458793213,-0.7507453124625657
-0.5625,-0.68359375,-0.7656395176528127,-0.8291227523664916,-0.7719921986883053
-0.5499999999999998,-0.6975000000000002,-0.7856817493726284,-0.8628172517879198,-0.7928213011419052
-0.5374999999999996,-0.7110937500000003,-0.8053130373015404,-0.8959817927393041,-0.8132294330402042
-0.5249999999999995,-0.7243750000000005,-0.8245307492578973,-0.9286023624422576,-0.8332134690355822
-0.5125000000000002,-0.7373437499999997,-0.843332307073012,-0.96066510947844,-0.8527703458859115
-0.5,-0.75,-0.8617151870329217,-0.9921563535495314,-0.8718970631118279
-0.4874999999999998,-0.7623437500000002,-0.8796769203110737,-1.0230625951673316,-0.890590683641108
-0.47499999999999964,-0.7743750000000004,-0.8972150933918798,-1.053370525264468,-0.9088483344400027
-0.46249999999999947,-0.7860937500000005,-0.914327348485024,-1.0830670347161273,-0.9266672071313463
-0.4500000000000002,-0.7974999999999999,-0.9310113839304425,-1.1121392237633296,-0.9440445585992688
-0.4375,-0.80859375,-0.9472649545938939,-1.1405744113282927,-0.9609777115803292
-0.4249999999999998,-0.8193750000000002,-0.9630858722530181,-1.1683601442124643,-0.9774640552409413
-0.41249999999999964,-0.8298437500000003,-0.9784720059738237,-1.1954842061679591,-0.9935010457408862
-0.39999999999999947,-0.8400000000000004,-0.9934212824775037,-1.2219346268331217,-1.0090862067827993
-0.3875000000000002,-0.8498437499999999,-1.007931686497513,-1.2476996905231024,-1.02421713014745
-0.375,-0.859375,-1.0220012611268217,-1.2727679448664329,-1.038891476214675
-0.3624999999999998,-0.8685937500000002,-1.0356281081552727,-1.29712820927867,-1.053106974469817
-0.34999999999999964,-0.8775000000000003,-1.0488103883969762,-1.3207695832643878,-1.0668614239955387
-0.33749999999999947,-0.8860937500000003,-1.0615463220076595,-1.3436814545388482,-1.0801526939488588
-0.3250000000000002,-0.8943749999999999,-1.073834188791915,-1.3658535069609314,-1.0929787240232893
-0.3125,-0.90234375,-1.0856723285002718,-1.3872757282689994,-1.1053375248959452
-0.2999999999999998,-0.9100000000000001,-1.0970591411160289,-1.4079384176115863,-1.1172271786594852
-0.28749999999999964,-0.9173437500000002,-1.1079930871317893,-1.4278321928650028,-1.1286458392387901
-0.27499999999999947,-0.9243750000000003,-1.1184726878156364,-1.4469479977301147,-1.1395917327922365
-0.2625000000000002,-0.9310937499999999,-1.1284965254668906,-1.4652771086007945,-1.150063158097478
-0.25,-0.9375,-1.1380632436613949,-1.4828111411967517,-1.160058486921596
-0.23749999999999982,-0.9435937500000001,-1.1471715474862727,-1.4995420569536806,-1.1695761643755505
-0.22499999999999964,-0.9493750000000002,-1.1558202037641108,-1.5154621691639187,-1.1786147092527997
-0.21249999999999947,-0.9548437500000002,-1.1640080412665184,-1.5305641488610457,-1.187172714352026
-0.1999999999999993,-0.9600000000000003,-1.1717339509170108,-1.5448410304421134,-1.1952488467838405
-0.1875,-0.96484375,-1.178996885983181,-1.5582862170214673,-1.202841848261421
-0.17499999999999982,-0.9693750000000001,-1.1857958622581135,-1.570893485510423,-1.209950535374964
-0.16249999999999964,-0.9735937500000001,-1.1921299582309994,-1.5826569914172854,-1.2165737998499024
-0.14999999999999947,-0.9775000000000001,-1.1979983152469216,-1.5935712733625527,-1.2227106087887996
-0.1374999999999993,-0.9810937500000002,-1.2034001376557675,-1.6036312573044265,-1.2283600048968581
-0.125,-0.984375,-1.2083346929502459,-1.612832260470027,-1.2335211066909824
-0.11249999999999982,-0.9873437500000001,-1.2128013118929697,-1.6211699949880738,-1.2381931086923317
-0.09999999999999964,-0.9900000000000001,-1.2167993886325814,-1.628640571219074,-1.242375281602305
-0.08749999999999947,-0.9923437500000001,-1.2203283808088956,-1.6352405007793964,-1.2460669724619287
-0.07499999999999929,-0.9943750000000001,-1.2233878096470368,-1.6409666992559517,-1.2492676047945717
-0.0625,-0.99609375,-1.2259772600405459,-1.6458164886085136,-1.2519766787319764
-0.04999999999999982,-0.9975,-1.2280963806234493,-1.6497875992570488,-1.2541937711235507
-0.037499999999999645,-0.9985937500000001,-1.229744883831259,-1.6528781718518113,-1.2559185356289004
-0.024999999999999467,-0.999375,-1.230922545950907,-1.65508675872423,-1.2571507027935773
-0.01249999999999929,-0.99984375,-1.2316292071595893,-1.6564123250170382,-1.2578900801080064
0.0,-1.0,-1.231864771552521,-1.6568542494923804,-1.2581365520495946
0.012500000000000178,-0.99984375,-1.2316292071595893,-1.6564123250170382,-1.2578900801080055
0.025000000000000355,-0.999375,-1.230922545950907,-1.65508675872423,-1.2571507027935773
0.03750000000000053,-0.99859375,-1.229744883831259,-1.6528781718518104,-1.2559185356289004
0.05000000000000071,-0.9974999999999999,-1.2280963806234488,-1.649787599257048,-1.2541937711235507
0.0625,-0.99609375,-1.2259772600405459,-1.6458164886085136,-1.2519766787319764
0.07500000000000018,-0.994375,-1.2233878096470363,-1.6409666992559517,-1.2492676047945717
0.08750000000000036,-0.99234375,-1.2203283808088954,-1.6352405007793955,-1.2460669724619287
0.10000000000000053,-0.9899999999999999,-1.216799388632581,-1.628640571219073,-1.2423752816023044
0.11250000000000071,-0.9873437499999999,-1.2128013118929695,-1.6211699949880731,-1.2381931086923301
0.125,-0.984375,-1.2083346929502459,-1.612832260470027,-1.2335211066909824
0.13750000000000018,-0.98109375,-1.203400137655767,-1.6036312573044258,-1.2283600048968575
0.15000000000000036,-0.9774999999999999,-1.1979983152469211,-1.593571273362552,-1.2227106087887987
0.16250000000000053,-0.9735937499999998,-1.192129958230999,-1.5826569914172846,-1.2165737998499024
0.1750000000000007,-0.9693749999999998,-1.185795862258113,-1.570893485510423,-1.209950535374963
0.1875,-0.96484375,-1.178996885983181,-1.5582862170214673,-1.202841848261421
0.20000000000000018,-0.96,-1.1717339509170106,-1.5448410304421119,-1.1952488467838405
0.21250000000000036,-0.9548437499999999,-1.1640080412665177,-1.5305641488610449,-1.1871727143520252
0.22500000000000053,-0.9493749999999997,-1.1558202037641103,-1.5154621691639172,-1.1786147092527997
0.2375000000000007,-0.9435937499999997,-1.1471715474862718,-1.499542056953679,-1.1695761643755496
0.25,-0.9375,-1.1380632436613949,-1.4828111411967517,-1.160058486921596
0.2625000000000002,-0.9310937499999999,-1.1284965254668906,-1.4652771086007945,-1.150063158097478
0.27500000000000036,-0.9243749999999998,-1.118472687815636,-1.446947997730114,-1.1395917327922365
0.28750000000000053,-0.9173437499999997,-1.1079930871317882,-1.4278321928650013,-1.1286458392387893
0.3000000000000007,-0.9099999999999996,-1.097059141116028,-1.4079384176115848,-1.1172271786594843
0.3125,-0.90234375,-1.0856723285002718,-1.3872757282689994,-1.1053375248959452
0.3250000000000002,-0.8943749999999999,-1.073834188791915,-1.3658535069609314,-1.0929787240232893
0.33750000000000036,-0.8860937499999998,-1.061546322007659,-1.3436814545388467,-1.080152693948858
0.35000000000000053,-0.8774999999999996,-1.0488103883969753,-1.3207695832643853,-1.0668614239955372
0.3625000000000007,-0.8685937499999995,-1.0356281081552718,-1.2971282092786693,-1.053106974469816
0.375,-0.859375,-1.0220012611268217,-1.2727679448664329,-1.038891476214675
0.3875000000000002,-0.8498437499999999,-1.007931686497513,-1.2476996905231024,-1.02421713014745
0.40000000000000036,-0.8399999999999997,-0.9934212824775029,-1.2219346268331202,-1.0090862067827984
0.41250000000000053,-0.8298437499999995,-0.9784720059738226,-1.1954842061679576,-0.9935010457408845
0.4250000000000007,-0.8193749999999994,-0.9630858722530171,-1.168360144212462,-0.9774640552409397
0.4375,-0.80859375,-0.9472649545938939,-1.1405744113282927,-0.9609777115803292
0.4500000000000002,-0.7974999999999999,-0.9310113839304425,-1.1121392237633296,-0.9440445585992688
0.46250000000000036,-0.7860937499999997,-0.9143273484850225,-1.0830670347161258,-0.9266672071313463
0.47500000000000053,-0.7743749999999995,-0.8972150933918783,-1.0533705252644656,-0.9088483344400002
0.4875000000000007,-0.7623437499999993,-0.8796769203110721,-1.02306259516733,-0.8905906836411072
0.5,-0.75,-0.8617151870329217,-0.9921563535495314,-0.8718970631118279
0.5125000000000002,-0.7373437499999997,-0.843332307073012,-0.96066510947844,-0.8527703458859115
0.5250000000000004,-0.7243749999999995,-0.8245307492578957,-0.9286023624422552,-0.8332134690355806
0.5375000000000005,-0.7110937499999994,-0.8053130373015391,-0.8959817927393017,-0.8132294330402035
0.5500000000000007,-0.6974999999999992,-0.785681749372627,-0.8628172517879181,-0.7928213011419044
0.5625,-0.68359375,-0.7656395176528127,-0.8291227523664916,-0.7719921986883053
0.5750000000000002,-0.6693749999999998,-0.7451890278860008,-0.794912458793213,-0.7507453124625657
0.5875000000000004,-0.6548437499999995,-0.724333018918779,-0.7602006770551618,-0.7290838900009277
0.6000000000000005,-0.6399999999999993,-0.7030742822320715,-0.7250018448962517,-0.7070112388979278
0.6125000000000007,-0.6248437499999991,-0.681415661464131,-0.6893305218736214,-0.6845307260994848
0.625,-0.609375,-0.6593600519249729,-0.6532013793919691,-0.6616457771840473
0.6375000000000002,-0.5935937499999997,-0.6369104001023363,-0.616629190725294,-0.6383598756320086
0.6500000000000004,-0.5774999999999995,-0.6140697031593094,-0.5796288210354873,-0.6146765620835786
0.6625000000000005,-0.5610937499999993,-0.590841008423692,-0.5422152173970781,-0.5905994335853293
0.6750000000000007,-0.544374999999999,-0.5672274128692258,-0.5044033988374242,-0.566132142825597
0.6875,-0.52734375,-0.5432320625887997,-0.46620844640152276,-0.5412783973589769
0.7000000000000002,-0.5099999999999998,-0.5188581522597285,-0.42764549325048257,-0.5160419588201051
0.7125000000000004,-0.4923437499999995,-0.4941089246012475,-0.3887297148026882,-0.49042664212694514
0.7250000000000005,-0.4743749999999992,-0.46898766982430273,-0.3494763189264088,-0.46443631467380425
0.7375000000000007,-0.45609374999999897,-0.4434977250737814,-0.3099005361926325,-0.43807489551428025
0.75,-0.4375,-0.4176424738632871,-0.27001761019665343,-0.41134635453438473
0.7625000000000002,-0.41859374999999976,-0.391425345502578,-0.2298427879568332,-0.3842547116160374
0.7750000000000004,-0.3993749999999995,-0.364849814517808,-0.18939131039882715,-0.3568040357912027
0.7875000000000005,-0.37984374999999915,-0.3379194000646642,-0.1486784029332999,-0.3289984443868416
0.8000000000000007,-0.3599999999999989,-0.3106376653345497,-0.10771926613510599,-0.3008421021609531
0.8125,-0.33984375,-0.2830082169539222,-0.06652906653161104,-0.27233922042992054
0.8250000000000002,-0.31937499999999974,-0.25503470437691655,-0.025122927507705808,-0.24349405618739037
0.8375000000000004,-0.29859374999999944,-0.2267208192713978,0.016484079665134654,-0.21431091121495097
0.8500000000000005,-0.2774999999999991,-0.19807029489854053,0.05827694466867286,-0.18479413118480825
0.8625000000000007,-0.2560937499999988,-0.1690869054860923,0.10024072683966073,-0.15494810475472662
0.875,-0.234375,-0.1397744655954436,0.14236056372685285,-0.12477726265547395
0.8875000000000002,-0.21234374999999972,-0.11013682948262557,0.18462167949683056,-0.0942860767710009
0.9000000000000004,-0.1899999999999994,-0.0801778904534017,0.22700939318236435,-0.06347905921161917
0.9125000000000005,-0.16734374999999901,-0.04990158021254553,0.26950912676739375,-0.03236076138041501
0.9250000000000007,-0.1443749999999987,-0.0193118682074727,0.3121064131028142,-0.0009357730331326074
0.9375,-0.12109375,0.011587239033647757,0.3547869036476181,0.030791278668190234
0.9500000000000002,-0.0974999999999997,0.04279169856917428,0.3975363760301123,0.06281573010762449
0.9625000000000004,-0.07359374999999935,0.07429743171649535,0.4403407414242273,0.09513288217349095
0.9750000000000005,-0.04937499999999895,0.10610032472965716,0.4831860517361959,0.12773800122203832
0.9875000000000007,-0.02484374999999861,0.13819622948194313,0.5260585065971127,0.16062632004636657
1.0,0.0,0.17058096415327562,0.5689444601571725,0.19379303885035365
1.0125000000000002,0.025156250000000435,0.20325031392230727,0.6118304276776538,0.22723332622734754
1.0250000000000004,0.05062500000000081,0.23620003166302592,0.654703091916938,0.2609423201433246
1.0375000000000005,0.07640625000000112,0.26942583864577574,0.6975493093072019,0.294915128924306
1.0500000000000007,0.10250000000000159,0.3029234252425141,0.7403561159186233,0.3291468322477442
1.0625,0.12890625,0.3366884516361711,0.7831107332082203,0.3636324821376304
1.0750000000000002,0.15562500000000035,0.3707165485339804,0.825800573550774,0.39836710396307695
1.0875000000000004,0.18265625000000085,0.405003317884594,0.8684132455494369,0.4333456974400819
1.1000000000000005,0.21000000000000107,0.43954433359888756,0.9109365591240463,0.46856323763626206
1.1125000000000007,0.23765625000000168,0.4743351422742708,0.9533585303753085,0.5040146759782631
1.125,0.265625,0.5093712639223636,0.99566738622334,0.5396949412616016
1.1375000000000002,0.2939062500000005,0.5446481926999103,1.03785156881934,0.5755989406626835
1.1500000000000004,0.3225000000000009,0.5801613976427358,1.079899739729342,0.6117215607527152
1.1625000000000005,0.35140625000000125,0.6159063234026542,1.1218007838893869,0.6480576685132902
1.1750000000000007,0.38062500000000177,0.6518783909871358,1.1635438133316014,0.6846021123533569
1.1875,0.41015625,0.6880729985015985,1.2051181706809633,0.7213497231273291
1.2000000000000002,0.4400000000000004,0.7244855218941872,1.2465134324228315,0.7582953151540843
1.2125000000000004,0.47015625000000094,0.7611113157028504,1.2877194119414583,0.7954336872365582
1.2250000000000005,0.5006250000000012,0.7979457138046147,1.328726162330078,0.8327596236817353
1.2375000000000007,0.5314062500000019,0.8349840301668738,1.3695239789733085,0.8702678953207376
1.25,0.5625,0.8722215596005444,1.410103401902861,0.9079532605287617
1.2625000000000002,0.5939062500000005,0.9096535785149614,1.4504552179278345,0.9458104662446443
1.2750000000000004,0.625625000000001,0.9472753456743155,1.4905704625409908,0.9838342489897367
1.2875000000000005,0.6576562500000014,0.9850821029555374,1.530440421602766,1.0220193358859044
1.3000000000000007,0.690000000000002,1.0230690761074406,1.5700566328048617,1.0603604456723696
1.3125,0.72265625,1.06123147551098,1.6094108869155408,1.098852289721132
1.3250000000000002,0.7556250000000004,1.0995644969404945,1.648495228808955,1.13748957305076
1.3375000000000004,0.788906250000001,1.1380633223257408,1.687301958280963,1.1762669953382492
1.3500000000000005,0.8225000000000013,1.1767231205146205,1.725823630654198,1.2151792519287592
1.3625000000000007,0.856406250000002,1.2155390480364137,1.7640530571752298,1.2542210348429492
1.375,0.890625,1.2545062498653765,1.8019833052068803,1.2933870337816646
1.3875000000000002,0.9251562500000006,1.2936198601845774,1.8396076982189682,1.332671937127774
1.4000000000000004,0.9600000000000011,1.3328750031497698,1.8769198155808062,1.3720704329448494
1.4125000000000005,0.9951562500000015,1.3722667936532145,1.9139134921590857,1.4115772099725192
1.4250000000000007,1.030625000000002,1.4117903380872627,1.9505828177247981,1.4511869586182167
1.4375,1.06640625,1.4514407351075593,1.9869221361730662,1.4908943719450933
1.4500000000000002,1.1025000000000005,1.4912130763957399,2.0229260445598705,1.5306941466558888
1.4625000000000004,1.1389062500000011,1.531102447421429,2.058589391959757,1.570580984072477
1.4750000000000005,1.1756250000000015,1.571103928203447,2.09390727814881,1.610549591110918
1.4875000000000007,1.212656250000002,1.611212594070044,2.1288750521171926,1.650594681251747
1.5,1.25,1.6514235164180213,2.1634883104157323,1.6907109755052887
1.5125000000000002,1.2876562500000004,1.6917317634706168,2.1977428953411153,1.730893203371789
1.5250000000000004,1.325625000000001,1.7321324010339634,2.231634892964296,1.7711361037960982
1.5375000000000005,1.3639062500000017,1.772620493252036,2.2651606310069092,1.8114344261167528
1.5500000000000007,1.402500000000002,1.8131911033599,2.298316676570442,1.8517829310091853
1.5625,1.44140625,1.853839294435136,2.331099833723073,1.892176391422875
1.5750000000000002,1.4806250000000007,1.89456013014731,2.3635071409491077,1.9326095935122376
1.5875000000000004,1.5201562500000012,1.9353486755053102,2.3955358684659895,1.9730773375609978
1.6000000000000005,1.5600000000000018,1.9761999976024667,2.42718351541396,2.013574438899909
1.6125000000000007,1.6001562500000022,2.017109166359268,2.4584478069234197,2.0540957288175634
1.625,1.640625,2.058071255263562,2.48932669106512,2.0946360554641146
1.6375000000000002,1.6814062500000007,2.099081342108102,2.5198183356883317,2.135190284747718
1.6500000000000004,1.722500000000001,2.140134509725279,2.549921125152121,2.175753301223469
1.6625000000000005,1.7639062500000016,2.181225846718945,2.5796336569549556,2.2163200089746886
1.6750000000000007,1.8056250000000023,2.222350448193164,2.6089547382677782,2.256885332486336
1.6875,1.84765625,2.263503416477762,2.637883382375745,2.297444217510366
1.7000000000000002,1.8900000000000006,2.304679861850566,2.6664188050338073,2.3379916319228795
1.7125000000000004,1.9326562500000013,2.3458749032561523,2.6945604207412726,2.3785225665728222
1.7250000000000005,1.9756250000000017,2.387083669021041,2.7223078389405133,2.4190320361221342
1.7375000000000007,2.0189062500000023,2.4283012975651563,2.749660860144917,2.4595150798771175
1.75,2.0625,2.469522938109444,2.776619472001173,2.49996676261088
1.7625000000000002,2.1064062500000005,2.510743751379532,2.8031838452909428,2.540382175376686
1.7750000000000004,2.150625000000001,2.5519589103052764,2.829354329876905,2.5807564363120297
1.7875000000000005,2.195156250000002,2.5931636007161103,2.855131450598153,2.6210846914332997
1.8000000000000007,2.2400000000000024,2.634353022032044,2.880515903119841,2.6613621154208675
1.8125,2.28515625,2.6755223879502097,2.9055085497419197,2.701583912394429
1.8250000000000002,2.330625000000001,2.716666927126832,2.9301104151717685,2.7417453166784904
1.8375000000000004,2.3764062500000014,2.7577818838544848,2.954322682265409,2.7818415935577843
1.8500000000000005,2.422500000000002,2.798862518734552,2.978146687741987,2.8218680400225544
1.8625000000000007,2.4689062500000025,2.839904109344759,3.0015839178760673,2.8618199855035034
1.875,2.515625,2.880901950901652,3.024636004172247,2.9016927925963
1.8875000000000002,2.5626562500000007,2.9218513569179403,3.047304719026502,2.941481857775514
1.9000000000000004,2.610000000000001,2.962747659854551,3.0695919713785713,2.9811826120978173
1.9125000000000005,2.657656250000002,3.0035862117673284,3.0914998023596425,3.0207905218943742
1.9250000000000007,2.7056250000000026,3.044362384948251,3.113030380939457,3.0603010894522633
1.9375,2.75390625,3.0850715725610485,3.13418599957689,3.0997098536848213
1.9500000000000002,2.8025000000000007,3.1257091892711464,3.1549690698779567,3.139012390790813
1.9625000000000004,2.8514062500000015,3.1662706718697935,3.17538211826507,3.178204314902272
1.9750000000000005,2.900625000000002,3.206751479892309,3.1954277816613237,3.217281278720957
1.9875000000000007,2.9501562500000027,3.247147096230332,3.2151088031934107,3.256238974143292
2.0,3.0,3.2874530277379694,3.2344280279167115,3.2950731328736875
2.0125,3.0501562500000006,3.327664805831768,3.2533883985659906,3.33377952702617
2.0250000000000004,3.1006250000000017,3.367777987084382,3.271992951334968,3.372353969714188
2.0375000000000005,3.1514062500000017,3.4077881538118784,3.2902448116880105,3.410792315628553
2.0500000000000007,3.2025000000000032,3.4476909146545727,3.3081471902069923,3.449090461603399
2.0625,3.25390625,3.48748190515129,3.3257033784762964,3.4872443471700856
2.075,3.305625000000001,3.5271567883070136,3.342916745008827,3.525249955098988
2.0875000000000004,3.3576562500000016,3.5667112551537525,3.359790731215743,3.5631033119290505
2.1000000000000005,3.410000000000002,3.6061410253046366,3.3763288474225552,3.600800488485102
2.1125000000000007,3.462656250000003,3.6454418475010915,3.3925346689340827,3.638337600382813
2.125,3.515625,3.684609500153033,3.4084118321506423,3.675710808521253
2.1375,3.5689062500000004,3.7236397918720208,3.4239640307377677,3.712916319563006
2.1500000000000004,3.6225000000000014,3.7625285619972417,3.439195011851579,3.749950386401745
2.1625000000000005,3.676406250000002,3.801271681114323,3.454108572421869,3.786809308617266
2.1750000000000007,3.7306250000000034,3.8398650515668327,3.4687085554948083,3.8234894329179046
2.1875,3.78515625,3.878304607960432,3.4829988466370763,3.8599871535702954
2.2,3.8400000000000007,3.9165863176596165,3.496983370403134,3.896298912816457
2.2125000000000004,3.895156250000001,3.9547061812769377,3.5106660868671717,3.9324212012781152
2.2250000000000005,3.9506250000000023,3.9926602331546865,3.5240509882212474,3.968350558348304
2.2375000000000007,4.006406250000003,4.030444541838946,3.5371420954409385,4.004083572570155
2.25,4.0625,4.068055210545964,3.549943455019767,4.03961688200289
2.2625,4.118906250000001,4.105488377620778,3.562459135773534,4.07494717457498
2.2750000000000004,4.175625000000002,4.142740216988029,3.574693225715587,4.110071188424439
2.2875000000000005,4.2326562500000025,4.179806938594932,3.586649829003966,4.144985712226287
2.3000000000000007,4.290000000000004,4.216684788846317,3.598333062961225,4.179687585507118
2.3125,4.34765625,4.253370051031711,3.6097470551676727,4.214173698946796
2.325,4.405625000000001,4.289859045744418,3.620895940628649,4.2484409946673
2.3375000000000004,4.463906250000002,4.3261481312924905,3.6317838590163505,4.282486466508642
2.3500000000000005,4.522500000000003,4.362233704101636,3.642414951986652,4.316307160291958
2.3625000000000007,4.581406250000003,4.398112199109944,3.6527933605712546,4.349900174069724
2.375,4.640625,4.4337800901544115,3.662923222645401,4.3832626583631065
2.3875,4.700156250000001,4.469233890349241,3.6728086704713228,4.416391816386514
2.4000000000000004,4.760000000000002,4.50447015245584,3.682453828317483,4.449284904259288
2.4125000000000005,4.820156250000003,4.539485469244531,3.6918628101536153,4.481939231204644
2.4250000000000007,4.880625000000004,4.5742764738478865,3.7010397174214478,4.514352159735821
2.4375,4.94140625,4.608839840105684,3.709988636880954,4.546521105829504
2.45,5.002500000000001,4.643172282901474,3.718713638531879,4.578443539086558
2.4625000000000004,5.063906250000001,4.67727055849065,3.7272187736102036,4.610116982880066
2.4750000000000005,5.125625000000003,4.711131464820107,3.7355080726591825,4.641539014490766
2.4875000000000007,5.187656250000003,4.744751841839358,3.7435855436744587,4.672707265229893
2.5,5.25,4.778128571803155,3.7514551703227625,4.7036194205494954
2.5125,5.312656250000001,4.81125857956557,3.7591209102335705,4.734273220140257
2.5250000000000004,5.375625000000002,4.844138832865499,3.7665866933630987,4.764666458016875
2.5375000000000005,5.438906250000002,4.8767663426036,3.773856420429899,4.794796982591084
2.5500000000000007,5.502500000000004,4.90913816311064,3.780933961421321,4.824662696732344
2.5625,5.56640625,4.941251392407233,3.7878231541699865,4.854261557816265
2.575,5.630625000000001,4.973103172454961,3.7945278029994407,4.883591577760881
2.5875000000000004,5.695156250000002,5.004690689398859,3.80105167743805,4.912650823050733
2.6000000000000005,5.7600000000000025,5.036011173801274,3.8073985110001813,4.9414374147489655
2.6125000000000007,5.825156250000004,5.067061900867087,3.8135720000336844,4.969949528497408
2.625,5.890625,5.097840190660271,3.8195758026326,4.998185394504764
2.6375,5.956406250000001,5.128343408311825,3.825413537614056,5.0261432975229905
2.6500000000000004,6.022500000000002,5.1585689642190315,3.831088783558204,5.053821576811916
2.6625000000000005,6.088906250000003,5.188514314236101,3.836605077910069,5.081218626092228
2.6750000000000007,6.155625000000004,5.218176959856149,3.8419659161421373,5.108332893486886
2.6875,6.22265625,5.247554448384539,3.8471747509764693,5.135162881451059
2.7,6.290000000000001,5.276644373103622,3.85223499166513,5.161707146690693
2.7125000000000004,6.357656250000002,5.305444373428804,3.8571500033276593,5.1879643000697735
2.7250000000000005,6.425625000000003,5.333952135056048,3.8619231063443444,5.213933006506422
2.7375000000000007,6.493906250000004,5.362165390100763,3.8665575758039816,5.239611984857902
2.75,6.5625,5.390081917228104,3.871056641004839,5.265000007794633
2.7625,6.631406250000001,5.4176995417747165,3.875423485007487,5.290095901663351
2.7750000000000004,6.700625000000002,5.445016135861918,3.879661244238191,5.314898546339468
2.7875000000000005,6.770156250000003,5.472029618500362,3.883773008141504,5.3394068750688115
2.8000000000000007,6.840000000000004,5.49873795568619,3.8877618188807275,5.363619874298785
2.8125,6.91015625,5.525139160488695,3.891630671084879,5.387536583499125
2.825,6.980625000000001,5.551231293129535,3.8953825116408254,5.411156094972334
2.8375000000000004,7.051406250000001,5.5770124610535,3.8990202395291997,5.434477553653909
2.8500000000000005,7.122500000000002,5.602480818990884,3.902546705702768,5.457500156902518
2.8625000000000007,7.193906250000005,5.6276345690114775,3.905964713005874,5.480223154280213
2.875,7.265625,5.652471960570224,3.909277016133609,5.502645847322815
2.8875,7.33765625,5.6769912905445485,3.912486321629367,5.524767589300618
2.9000000000000004,7.410000000000002,5.701190903263443,3.9155952879194262,5.5465877849695
2.9125000000000005,7.482656250000003,5.725069190528269,3.9186065253832303,5.568105890312612
2.9250000000000007,7.5556250000000045,5.748624591625398,3.921522596458046,5.589321412272754
2.9375,7.62890625,5.771855593330675,3.9243460157766665,5.610233908475572
2.95,7.702500000000001,5.794760729905761,3.927079250336869,5.630842986943736
2.9625000000000004,7.776406250000003,5.8173385830864115,3.92972471970132,5.651148305802186
2.9750000000000005,7.850625000000003,5.839587782062685,3.9322847962266585,5.671149572974642
2.9875000000000007,7.925156250000004,5.86150700345123,3.9347618053204925,5.690846545871481
3.0,8.0,5.88309497125955,3.937158025725047,5.710239031069128
3.012500000000001,8.075156250000006,5.904350456842465,3.939475689826253,5.729326883981122
3.0250000000000004,8.150625000000002,5.925272278850641,3.941716983987037,5.74811000852096
3.0374999999999996,8.226406249999998,5.945859303171425,3.943884048903642,5.766588356756929
3.0500000000000007,8.302500000000004,5.966110442861854,3.9459789799837823,5.784761928558995
3.0625,8.37890625,5.986024658074041,3.9480038277454814,5.802630771237958
3.075000000000001,8.455625000000007,6.005600955972918,3.9499605982354677,5.820194979177002
3.0875000000000004,8.532656250000002,6.0248383906464,3.9518512534659958,5.837454693455764
3.0999999999999996,8.609999999999998,6.043736063008042,3.9536777118690147,5.8544101014671215
3.1125000000000007,8.687656250000005,6.0622931206922726,3.955441848766608,5.871061436526806
3.125,8.765625,6.080508757942161,3.957145496856654,5.887408977476003
3.137500000000001,8.843906250000007,6.0983822154899645,3.9587904467126895,5.903453048277136
3.1500000000000004,8.922500000000003,6.115912780430307,3.960378447296973,5.919194017602908
3.1624999999999996,9.001406249999997,6.133099786086224,3.9619112064857744,5.934632298418825
3.1750000000000007,9.080625000000005,6.149942611868059,3.9633903916059277,5.949768347559341
3.1875,9.16015625,6.1664406831252485,3.9648176299817366,5.964602665297719
3.200000000000001,9.240000000000007,6.18259347099119,3.966194509491321,5.979135794909886
3.2125000000000004,9.320156250000002,6.198400492221086,3.9675225791315185,5.993368322232303
3.2249999999999996,9.400624999999998,6.213861309023011,3.9688033495905057,6.007300875214114
3.2375000000000007,9.481406250000004,6.228975528882137,3.970038293827299,6.020934123463668
3.25,9.5625,6.2437428043782495,3.9712288476573328,6.034268777789594
3.262500000000001,9.643906250000008,6.258162832996649,3.9723764103433417,6.047305589736594
3.2750000000000004,9.725625000000003,6.272235356932445,3.973482345190793,6.060045351116089
3.2874999999999996,9.807656249999997,6.285960162888392,3.9745479801471397,6.072488893531909
3.3000000000000007,9.890000000000004,6.2993370818662875,3.9755746084041914,6.084637087901154
3.3125,9.97265625,6.312365988952026,3.976563489002928,6.096490843970391
3.325000000000001,10.055625000000006,6.3250468030944225,3.9775158474400962,6.1080511098273735
3.3375000000000004,10.138906250000002,6.337379486877813,3.978432876275973,6.119318871408403
3.3499999999999996,10.222499999999998,6.349364046288589,3.9793157357426705,6.130295152001519
3.3625000000000007,10.306406250000006,6.361000530475689,3.9801655543524217,6.140981011745648
3.375,10.390625,6.372289031505158,3.9809834295052786,6.1513775471259065
3.387500000000001,10.475156250000007,6.383229684108847,3.981770428095688,6.161485890465194
3.4000000000000004,10.560000000000002,6.393822665427349,3.982527587117443,6.171307209412212
3.4124999999999996,10.645156249999998,6.404068194747221,3.98325591426651,6.180842706426124
3.4250000000000007,10.730625000000005,6.413966533232636,3.9839563885412788,6.190093618257956
3.4375,10.81640625,6.423517983651475,3.9846299608397793,6.199061215428915
3.450000000000001,10.902500000000007,6.432722890096028,3.9852775545534533,6.207746801705806
3.4625000000000004,10.988906250000003,6.441581637698301,3.985900066157074,6.216151713573653
3.4749999999999996,11.075624999999997,6.450094652340099,3.9864983657944375,6.224277319705727
3.4875000000000007,11.162656250000005,6.45826240035793,3.987073297859465,6.23212502043111
3.5,11.25,6.466085388242809,3.9876256815723794,6.239696247199938
3.512500000000001,11.337656250000007,6.473564162335084,3.988156311550632,6.246992462046516
3.5250000000000004,11.425625000000002,6.480699308514337,3.9886659583742827,6.2540151570504126
3.5374999999999996,11.513906249999998,6.487491451884509,3.9891553691455526,6.2607658537957205
3.5500000000000007,11.602500000000004,6.4939412564542405,3.989625268042285,6.267246102828605
3.5625,11.69140625,6.500049424812642,3.990076356865064,6.273457483113318
3.575000000000001,11.780625000000008,6.505816697800464,3.990509315577776,6.279401601486802
3.5875000000000004,11.870156250000003,6.511243854176856,3.9909248028413855,6.285080092112049
3.5999999999999996,11.959999999999997,6.516331710281749,3.9913234565407456,6.290494615930353
3.6125000000000007,12.050156250000006,6.521081119693979,3.991705894304257,6.295646860112606
3.625,12.140625,6.5254929728852185,3.992072714016211,6.300538537509783
3.637500000000001,12.231406250000008,6.529568196869851,3.992424494321673,6.305171386102748
3.6500000000000004,12.322500000000003,6.533307754850849,3.992761795123769,6.309547168451552
3.6624999999999996,12.413906249999997,6.536712645861739,3.9930851580732583,6.31366767114433
3.6750000000000007,12.505625000000006,6.539783904404808,3.993395107050279,6.317534704245967
3.6875,12.59765625,6.542522600085554,3.9936921486381864,6.321150100746649
3.700000000000001,12.690000000000008,6.544929837243555,3.993976772589388,6.324515716010461
3.7125000000000004,12.782656250000002,6.547006754579823,3.9942494522831216,6.327633427224138
3.7249999999999996,12.875624999999998,6.548754524780713,3.9945106451751013,6.330505132846149
3.7375000000000007,12.968906250000005,6.550174354138524,3.9947607932390157,6.333132752056193
3.75,13.0625,6.551267482168843,3.9950003233998004,6.335518224205289
3.762500000000001,13.156406250000009,6.5520351812247695,3.9952296479587113,6.337663508266566
3.7750000000000004,13.250625000000003,6.552478756108095,3.995449165010135,6.33957058228688
3.7874999999999996,13.345156249999997,6.552599543677508,3.9956592588501723,6.341241442839416
3.8000000000000007,13.440000000000005,6.552398912453974,3.995860300376966,6.342678104477356
3.8125,13.53515625,6.551878262223339,3.996052647482814,6.343882599188776
3.825000000000001,13.630625000000007,6.551039023636262,3.996236645438062,6.344856975852897
3.8375000000000004,13.726406250000002,6.54988265780559,3.996412627266829,6.345603299697776
3.8499999999999996,13.822499999999998,6.548410655901244,3.996580914114581,6.346123651759592
3.8625000000000007,13.918906250000006,6.54662453874273,3.9967418156076127,6.346420128343648
3.875,14.015625,6.544525856389362,3.996895630204472,6.346494840487178
3.887500000000001,14.112656250000008,6.542116187728274,3.997042645539395,6.346349913424099
3.9000000000000004,14.210000000000003,6.5393971400603625,3.997183138757811,6.3459874860518175
3.9124999999999996,14.307656249999997,6.5363703486841915,3.9973173768439745,6.345409710400204
3.9250000000000007,14.405625000000006,6.533037476478,3.9974456169408166,6.344618751102836
3.9375,14.50390625,6.529400213479901,3.9975681066620723,6.34361678487064
3.950000000000001,14.602500000000008,6.5254602764663066,3.9976850843967773,6.342405999968017
3.9625000000000004,14.701406250000003,6.521219408528789,3.9977967796062273,6.340988595691572
3.9749999999999996,14.800624999999997,6.516679378649333,3.9979034131134665,6.33936678185155
3.9875000000000007,14.900156250000006,6.511841981274185,3.9980051973854285,6.33754277825608
4.0,15.0,6.506709035886313,3.998102336807803,6.33551881419832
4.012500000000001,15.100156250000008,6.501282386576627,3.9981950279527396,6.333297127946617
4.025,15.200625000000002,6.495563901613996,3.9982834598394947,6.330879966237767
4.0375,15.301406249999996,6.489555473014192,3.998367814188115,6.3282695837734675
4.050000000000001,15.402500000000007,6.483259016107863,3.9984482656662785,6.325468242720081
4.0625,15.50390625,6.476676469107538,3.9985249821293953,6.322478212211758
4.075000000000001,15.605625000000007,6.469809792673889,3.998598124854078,6.3193017678570484
4.0875,15.707656250000003,6.46266096948122,3.9986678487651073,6.315941191249076
4.1,15.809999999999999,6.455232003782318,3.9987343026559845,6.31239876947935
4.112500000000001,15.912656250000005,6.447524920972771,3.9987976294032186,6.308676794655315
4.125,16.015625,6.4395417671548225,3.998857966174431,6.304777563421712
4.137500000000001,16.11890625000001,6.431284608700823,3.998915444630417,6.300703376485833
4.15,16.222500000000004,6.4227555318164145,3.9989701911212805,6.296456538146748
4.1625,16.326406249999998,6.413956642103505,3.9990223268767466,6.292039355828575
4.175000000000001,16.430625000000006,6.404890064123106,3.99907196819079,6.287454139617889
4.1875,16.53515625,6.395557940958168,3.999119226600677,6.282703201805303
4.200000000000001,16.640000000000008,6.385962433776411,3.999164209060565,6.277788856431326
4.2125,16.745156250000004,6.376105721393358,3.9992070181097485,6.2727134188365685
4.225,16.850624999999997,6.365989999835494,3.9992477520356946,6.2674792052163255
4.237500000000001,16.956406250000008,6.355617481903796,3.999286505031978,6.26208853217964
4.25,17.0625,6.344990396737604,3.99932336735122,6.256543716312898
4.262500000000001,17.16890625000001,6.33411098937894,3.9993584254531704,6.250847073747998
4.275,17.275625,6.322981520337394,3.999391762148029,6.245000919735194
4.2875,17.382656249999997,6.311604265155591,3.9994234567351326,6.239007568220619
4.300000000000001,17.490000000000006,6.2999815139753785,3.999453585137112,6.23286933142859
4.3125,17.59765625,6.28811557110477,3.999482220029645,6.226588519448717
4.325000000000001,17.70562500000001,6.276008754585729,3.9995094309669006,6.220167439827886
4.3375,17.813906250000002,6.263663395762913,3.9995352845027985,6.213608397167149
4.35,17.922499999999996,6.251081838853359,3.9995598443081817,6.206913692723584
4.362500000000001,18.031406250000007,6.238266440517303,3.999583171284022,6.200085624017162
4.375,18.140625,6.225219569430093,3.9996053236707523,6.193126484442673
4.387500000000001,18.25015625000001,6.211943605855358,3.999626357153838,6.186038562886732
4.4,18.360000000000003,6.198440941219457,3.999646324965686,6.1788241433499325
4.4125,18.470156249999995,6.184713977687283,3.9996652779839987,6.17148550457418
4.425000000000001,18.580625000000005,6.170765127739503,3.9996832648266682,6.164024919675208
4.4375,18.69140625,6.156596813751322,3.9997003319433073,6.156444655780368
4.450000000000001,18.80250000000001,6.142211467572769,3.9997165237035217,6.148746973671676
4.4625,18.913906250000004,6.127611530110682,3.9997318824820085,6.140934127434176
4.475,19.025624999999998,6.112799450912344,3.9997464487405825,6.133008364109636
4.487500000000001,19.137656250000006,6.097777687750916,3.9997602611072156,6.124971923355605
4.5,19.25,6.08254870621273,3.999773356452185,6.11682703710987
4.512500000000001,19.36265625000001,6.067114979286409,3.999785769961409,6.108575929260303
4.525,19.475625000000004,6.051478986954035,3.999797535207068,6.100220815320176
4.5375,19.588906249999997,6.035643215784279,3.999808684215583,6.091763902108889
4.550000000000001,19.702500000000008,6.0196101585276525,3.999819247533048,6.083207387438207
4.5625,19.81640625,6.003382313713894,3.9998292542881755,6.074553459803959
4.575000000000001,19.93062500000001,5.986962185251552,3.999838732252865,6.06580429808326
4.5875,20.04515625,5.970352282029862,3.999847707900439,6.05696207123724
4.600000000000001,20.160000000000014,5.9535551175229,3.99985620646164,6.048028938019298
4.612500000000001,20.275156250000006,5.9365732093961565,3.9998642519784666,6.039007046688906
4.625,20.390625,5.919409079115531,3.999871867355901,6.02989853473094
4.637500000000001,20.50640625000001,5.902065251558794,3.999879074411618,6.02070552858059
4.65,20.622500000000002,5.88454425462963,3.9998858939237274,6.011430143353799
4.662500000000001,20.738906250000014,5.866848618874233,3.999892345676629,6.002074482583284
4.675000000000001,20.855625000000007,5.848980877100585,3.999898448505036,5.992640637960107
4.6875,20.97265625,5.830943564000403,3.999904220336239,5.9831306890808085
4.700000000000001,21.09000000000001,5.812739215773846,3.9999096782306562,5.973546703200112
4.7125,21.207656250000003,5.794370369757025,3.999914838420749,5.963890734989175
4.725000000000001,21.325625000000013,5.77583956405232,3.9999197163483458,5.954164826299392
4.737500000000001,21.44390625000001,5.757149337161642,3.9999243267004383,5.944371005931758
4.75,21.5625,5.7383022276225635,3.9999286834435046,5.93451128941175
4.762500000000001,21.68140625000001,5.71930077364749,3.999932799856404,5.924587678769764
4.775,21.800625000000004,5.70014751276581,3.9999366885619083,5.914602162327048
4.787500000000001,21.920156250000012,5.680844981469123,3.999940361556913,5.90455671448716
4.800000000000001,22.040000000000006,5.661395714859602,3.9999438302413712,5.894453295532907
4.8125,22.16015625,5.641802246301434,3.999947105446012,5.88429385142878
4.825000000000001,22.28062500000001,5.6220671070755195,3.9999501974588725,5.874080313628836
4.8375,22.401406250000004,5.6021928260373715,3.9999531160507042,5.8638145988900385
4.850000000000001,22.522500000000015,5.582181929278247,3.9999558704992797,5.853498609091021
4.862500000000001,22.643906250000008,5.562036939789621,3.9999584696126584,5.843134231056261
4.875,22.765625,5.541760377130972,3.99996092175144,5.832723336385636
4.887500000000001,22.88765625000001,5.521354757100924,3.999963234850045,5.822267781289344
4.9,23.010000000000005,5.500822591411838,3.999965416437069,5.81176940642818
4.912500000000001,23.132656250000014,5.480166387367758,3.9999674736547384,5.801230036759103
4.925000000000001,23.255625000000006,5.459388647545917,3.9999694132775057,5.79065148138611
4.9375,23.37890625,5.43849186948165,3.9999712417298183,5.780035533416367
4.950000000000001,23.502500000000012,5.417478545356892,3.9999729651030966,5.76938396982157
4.9625,23.626406250000002,5.396351161692205,3.9999745891719494,5.758698551304528
4.975000000000001,23.750625000000014,5.375112199042383,3.999976119409658,5.747981022170885
4.987500000000001,23.875156250000007,5.353764131695682,3.9999775610029613,5.737233110206024
5.0,24.0,5.332309427376646,3.9999789188661667,5.726456526557052


==> anc/finite_horizon.py <==
"""Controlled finite-horizon experiments for Sections 6 and A. Data are generated by this script.
Run from any directory with Python 3, NumPy and SciPy. Results are written alongside this file.
"""
from pathlib import Path
import csv
import json
import math
import numpy as np
from scipy.optimize import brentq
from gain_helpers import CONSTANT, AMPLITUDE, SIGMA, driver, expectation, reference_excess

DEST=Path(__file__).resolve().parent
def save_rows(name,rows):
    with (DEST/name).open('w',newline='') as f:
        out=csv.DictWriter(f,fieldnames=rows[0].keys())
        out.writeheader()
        out.writerows(rows)

def recovery():
    rng=np.random.Generator(np.random.PCG64(730131))
    a=.1
    npaths=512
    heights=np.array([2.,4.,8.,16.,32.])[:,None,None]
    phi=np.array([.90,.99,.999,1.])[None,:,None]
    err=np.broadcast_to(heights,(len(heights),phi.size,npaths)).copy()
    lower=np.broadcast_to(heights,(len(heights),phi.size,1)).copy()
    first=np.zeros_like(err,dtype=int)
    for step in range(1,4097):
        z=rng.standard_t(5,npaths)*math.sqrt(3/5)
        err=phi*err+a*(np.exp(-err)*z*z-1)
        lower=phi*lower-a
        assert np.all(np.isfinite(err)) and np.all(err>=lower-1e-11)
        first[(first==0)&(err<=heights/2)]=step
        if np.all(first):break
    rows=[]
    for i,h in enumerate(heights.ravel()):
        for j,coef in enumerate(phi.ravel()):
            x=first[i,j]
            restricted=np.where(x==0,4096,x)
            item=dict(H=h,phi=coef,paths=npaths,censored=int((x==0).sum()),median=float(np.median(restricted)),mean_restricted=restricted.mean())
            for tau in (10,50,200,1000):item['survival_'+str(tau)]=np.mean((x==0)|(x>tau))
            rows.append(item)
    save_rows('recovery_results.csv',rows)
    print('Recovery: censored',sum(row['censored'] for row in rows))
    print('Median half-recovery times',[[r['median'] for r in rows if r['H']==h] for h in (2,8,32)])

def gain():
    d=brentq(lambda d:expectation(lambda x:driver(math.exp(-d/2)*x)),-2,1)
    w=math.exp(-d/2)
    b=expectation(lambda x:.5*AMPLITUDE*(w*x)**2*math.exp(-(w*x)**2/2))
    xi=expectation(lambda x:driver(w*x)**2)
    j=b*math.exp(d/2)/2
    opt=SIGMA/math.sqrt(xi)
    npaths=4096
    ratios=np.array([.5,.75,1.,1.25,1.5,2.])
    gains=(opt*ratios)[:,None]
    counter=np.flatnonzero(ratios==1.)[0]
    print('delta,b,Xi,J,rho_star',d,b,xi,j,opt,flush=True)
    params=dict(delta=d,b=b,Xi=xi,J=j,rho_star=opt)
    (DEST/'gain_constants.json').write_text(json.dumps(params,indent=2)+'\n')
    rows=[]
    for k,child in zip((6,10,14),np.random.SeedSequence(20261201).spawn(3)):
        rng=np.random.Generator(np.random.PCG64(child))
        step=2**(-k/2)
        n=math.ceil(18/(gains.min()*b*step))
        e=np.zeros((len(ratios),npaths))
        for t in range(n):
            z=math.sqrt(3/5)*rng.standard_t(5,npaths)
            eta=rng.standard_normal(npaths)
            e+=step*(gains*driver(w*np.exp(-e/2)*z)-SIGMA*eta)
        assert np.all(np.isfinite(e))
        mse=e*e/step
        risk=reference_excess(e,d,180)/step
        quadrature=np.max(np.abs(risk-reference_excess(e,d,120)/step))
        for idx,ratio in enumerate(ratios):
            g=float(gains[idx,0]);v=(g*g*xi+SIGMA**2)/(2*g*b)
            row=dict(mesh_exponent=k,steps=n,paths=npaths,ratio=ratio,OU=v,OU_excess=j*v/2,max_quad_diff=quadrature)
            for key,data in [('mse',mse[idx]),('excess',risk[idx]),('paired_mse',mse[idx]-mse[counter]),('paired_excess',risk[idx]-risk[counter])]:
                row[key]=float(np.mean(data))
                row['se_'+key]=float(np.std(data,ddof=1)/math.sqrt(npaths))
            rows.append(row)
        print('Mesh',k,'steps',n,'max quadrature change',quadrature,flush=True)
    save_rows('gain_results.csv',rows)
if __name__=='__main__':
    recovery()
    gain()



==> anc/gain_constants.json <==
{
  "delta": -0.24923044262243685,
  "b": 0.1297572354835249,
  "Xi": 0.05561336865485183,
  "J": 0.05727721401284541,
  "rho_star": 2.1202174433401604
}


==> anc/gain_helpers.py <==
"""Quadrature helpers for the matched-scale gain experiment."""

import math

import numpy as np
from scipy.integrate import quad
from scipy.optimize import brentq
from scipy.special import gamma, roots_genlaguerre
from scipy.stats import t


CONSTANT = 1 / math.sqrt(math.pi)
AMPLITUDE = math.sqrt(2 / math.pi)
SIGMA = 0.5


def driver(x):
    return CONSTANT - AMPLITUDE * np.exp(-x * x / 2)


def expectation(integrand):
    scale = math.sqrt(5 / 3)
    integral, _ = quad(lambda x: t.pdf(scale * x, 5) * scale * integrand(x),
                       0, math.inf, epsabs=5e-12)
    return 2 * integral


def reference_excess(errors, delta, order):
    """Compute R(delta + error) - R(delta) using the normal variance mixture of t5."""
    nodes, weights = roots_genlaguerre(order, 1.5)
    base = math.exp(delta)
    new_variance = np.exp(delta + errors)
    variance_change = base * np.expm1(errors)
    change = np.zeros_like(errors)
    for mixing_variance, weight in zip(1.5 / nodes, weights / gamma(2.5)):
        denominator = np.sqrt(new_variance + mixing_variance) + np.sqrt(base + mixing_variance)
        change += weight * variance_change / denominator
    return AMPLITUDE * change - CONSTANT * math.exp(delta / 2) * np.expm1(errors / 2)


def mean_and_se(values):
    return f"{values.mean():.7f} (MCSE {values.std(ddof=1) / math.sqrt(len(values)):.7f})"




==> anc/gain_results.csv <==
mesh_exponent,steps,paths,ratio,OU,OU_excess,max_quad_diff,mse,se_mse,excess,se_excess,paired_mse,se_paired_mse,paired_excess,se_paired_excess
6,1047,4096,0.5,1.1358945983391315,0.03253043900255276,7.244131330352843e-07,1.1898093776276375,0.027166134994463367,0.03518032993071163,0.0008748355863394299,0.2406771957230549,0.01644068718693149,0.0075561979326780925,0.0005303121291027256
6,1047,4096,0.75,0.9465788319492765,0.027108699168793972,7.244131330352843e-07,0.9891199891259048,0.022212516406725908,0.028943325808311063,0.0006851568651367322,0.03998780722132238,0.006420690492411905,0.0013191938102775278,0.00020053726943278734
6,1047,4096,1.0,0.9087156786713053,0.02602435120204221,7.244131330352843e-07,0.9491321819045826,0.02100726648339311,0.027624131998033534,0.0006321634801602223,0.0,0.0,0.0,0.0
6,1047,4096,1.25,0.931433570638088,0.026674959982093266,7.244131330352843e-07,0.9742141937644169,0.0214400156766215,0.02827974033174465,0.0006364245414668485,0.02508201185983435,0.005037672872309501,0.0006556083337111202,0.00015213735572855398
6,1047,4096,1.5,0.9844419852272477,0.028193047135545733,7.244131330352843e-07,1.0325323914723654,0.02277450308862825,0.029937944765361716,0.0006708334723521874,0.08340020956778292,0.00940637762096497,0.002313812767328184,0.0002813870198233538
6,1047,4096,2.0,1.1358945983391318,0.032530439002552765,7.244131330352843e-07,1.2012470334938947,0.02686970745989148,0.034814813471566376,0.0007852671015086949,0.25211485158931224,0.017143361060336138,0.007190681473532844,0.0005066490731401576
10,4188,4096,0.5,1.1358945983391315,0.03253043900255276,7.246944440097991e-07,1.1882359245459315,0.026317536971160325,0.03420518666862962,0.0007714190253429495,0.2598054245506486,0.015380375992733845,0.007531299292030508,0.0004538083098009725
10,4188,4096,0.75,0.9465788319492765,0.027108699168793972,7.246944440097991e-07,0.9785822912713689,0.021611571579941563,0.02812352266086217,0.0006287992178830358,0.05015179127608613,0.005863301435333192,0.0014496352842630566,0.00017181771075119558
10,4188,4096,1.0,0.9087156786713053,0.02602435120204221,7.246944440097991e-07,0.9284304999952828,0.020352512892353302,0.026673887376599113,0.0005916540186322078,0.0,0.0,0.0,0.0
10,4188,4096,1.25,0.931433570638088,0.026674959982093266,7.246944440097991e-07,0.9428789576738428,0.020470181616852566,0.02709408187435674,0.0005959460481529242,0.014448457678560043,0.00442235900783147,0.00042019449775762487,0.00012887137829549974
10,4188,4096,1.5,0.9844419852272477,0.028193047135545733,7.246944440097991e-07,0.9900857874274096,0.02129841537157583,0.028459786189266992,0.0006212159224492176,0.06165528743212679,0.00814301612582714,0.0017858988126678774,0.00023695447871392185
10,4188,4096,2.0,1.1358945983391318,0.032530439002552765,7.246944440097991e-07,1.1343122576951687,0.024088278020627397,0.032627685168091614,0.0007045053809725251,0.2058817576998859,0.014573067059606894,0.005953797791492497,0.00042332309351124673
14,16750,4096,0.5,1.1358945983391315,0.03253043900255276,1.2357244116856236e-06,1.1145702796498358,0.0240317809714305,0.031908343109016774,0.0006871233486291496,0.21804740134798378,0.014649794954096807,0.006233060536486364,0.0004187179456170738
14,16750,4096,0.75,0.9465788319492765,0.027108699168793972,1.2357244116856236e-06,0.929403141311735,0.020261631154725752,0.02661173388256735,0.0005799080658339365,0.03288026300988306,0.00571247441741489,0.0009364513100369417,0.00016357552469453408
14,16750,4096,1.0,0.9087156786713053,0.02602435120204221,1.2357244116856236e-06,0.896522878301852,0.019650254156422665,0.02567528257253041,0.0005628299390602828,0.0,0.0,0.0,0.0
14,16750,4096,1.25,0.931433570638088,0.026674959982093266,1.2357244116856236e-06,0.9242508766363198,0.020292521705247236,0.026476111285841486,0.0005817641616702634,0.027727998334467752,0.0044338837667084385,0.0008008287133110716,0.00012729000536825183
14,16750,4096,1.5,0.9844419852272477,0.028193047135545733,1.2357244116856236e-06,0.9818595409731522,0.02156391538358972,0.028133875336744742,0.000618809062663787,0.08533666267130019,0.00824119246904775,0.0024585927642143306,0.000236775800573173
14,16750,4096,2.0,1.1358945983391318,0.032530439002552765,1.2357244116856236e-06,1.14111030733131,0.02506012581420982,0.032712546995654096,0.0007202773380243592,0.2445874290294581,0.01492495715808173,0.007037264423123683,0.0004292639008015209


==> anc/population_table.csv <==
driver,true_df,efficiency,risk_multiplier,target_shift,relative_variance
G-L,Gaussian,1.000000000000049,0.9999999999999756,2.6858733708616276e-16,1.0000000000000002
G-L,10,0.866666666666641,1.0741723110591652,6.131860946077767e-16,1.0000000000000007
G-L,6,0.6000000000000236,1.2909944487357803,2.917039832207523e-16,1.0000000000000002
G-L,5,0.4000000000000306,1.5811388300841291,2.1597658207286124e-16,1.0000000000000002
G-L,4,0.0,inf,2.6244453741681063e-16,1.0000000000000002
G-L,3,0.0,inf,2.865610542468456e-16,1.0000000000000002
T-L,Gaussian,0.9029916465821604,1.0523449798507167,0.13912838952509146,1.1492716449724873
T-L,10,0.9861831204466822,1.006980863967688,0.07106460128962386,1.0736505828403153
T-L,6,0.9999999999994813,1.0000000000002593,-4.775699783499053e-17,1.0
T-L,5,0.9970201908652901,1.0014932425806844,-0.0474835694616125,0.9536261415948322
T-L,4,0.9828348533017341,1.008694668800891,-0.1403137813771875,0.8690854897679208
T-L,3,0.9404293206086031,1.0311857894645071,-0.389900353115741,0.6771243444677049
G-DP,Gaussian,0.950461045848432,1.0257294831605266,-3.243349293167512e-17,1.0
G-DP,10,0.9925167308918207,1.0037627661166992,-0.056137247676279235,0.9454093717462816
G-DP,6,0.9792688123195064,1.0105295979537012,-0.12307531286199508,0.8841970686413559
G-DP,5,0.9651326741209127,1.017903225733025,-0.17038920553395742,0.8433365214722429
G-DP,4,0.938069841599478,1.0324818194078176,-0.26578918976606636,0.7666007177446236
G-DP,3,0.8845118067931124,1.0632813166916928,-0.5279249152041537,0.5898276430384106
G-C,Gaussian,0.8080127018922527,1.1124766546017768,-1.0121424856241801e-15,0.999999999999999
G-C,10,0.9117726939794002,1.047265288569111,-0.09506260706568452,0.9093160030793637
G-C,6,0.9541850270310405,1.02372592439569,-0.18891735717634936,0.8278549201359279
G-C,5,0.9687995857163818,1.0159750148638187,-0.24923044262243804,0.7794003456289739
G-C,4,0.9837077333801931,1.0082470435272912,-0.3630491034502254,0.6955522786438477
G-C,3,0.9930434817051079,1.0034965124243294,-0.6520676351134398,0.5209674917163217
T-C,Gaussian,0.8032493014024872,1.1157703635414435,0.1856573666048534,1.2040096557794602
T-C,10,0.9130409645302814,1.046537677574529,0.09209872621917176,1.0964730673777705
T-C,6,0.9581351796683816,1.0216134613889425,1.5895882382697236e-14,1.000000000000016
T-C,5,0.9735909543656275,1.0134719540289021,-0.059235249521517805,0.9424850239244765
T-C,4,0.9891709933939609,1.005458879209675,-0.17121667507309724,0.8426389748285816
T-C,3,0.9983019123312181,1.000850126679954,-0.45666659925084707,0.6333914780573127
T-DP,Gaussian,0.8153760903061226,1.1074420603322588,0.18689143516339973,1.205496403425422
T-DP,10,0.9169028102249045,1.044331428683777,0.0935365160670912,1.0980506991022234
T-DP,6,0.9558197958805784,1.0228500943202359,3.8848841333350966e-16,1.0000000000000004
T-DP,5,0.9684073763626728,1.0161807312677953,-0.060603533647970866,0.9411963184854786
T-DP,4,0.9802456857174244,1.0100259458795768,-0.17558996977154354,0.838961912566241
T-DP,3,0.9851271572705952,1.0075204135616542,-0.4689120153009136,0.6256826312326136


==> anc/population_table.py <==
"""Recompute the population efficiency table and the matrix-frontier identity.
Requires NumPy and SciPy; no historical observations are used.
"""
import argparse

import math

import re

from pathlib import Path

import numpy as np

from scipy.integrate import quad

from scipy.linalg import eigh, solve_continuous_lyapunov

from scipy.optimize import brentq

from scipy.special import beta

from scipy.stats import binom

GAUSS = 1 / math.sqrt(2 * math.pi)

BETA = .15

D, DF = 4, 6

TPEAK = 1 / (math.sqrt(D) * beta(.5, DF/2))

C_T = TPEAK**(1+BETA) * math.sqrt(D) * beta(.5, ((DF+1)*(1+BETA)-1)/2)

C_C = 2*math.sqrt(D)/(DF-1) * beta(.5, DF-.5)/beta(.5, DF/2)**2

def driver(name, z):
    v = z*z
    if name == 'G-L':
        return v-1
    if name == 'T-L':
        return (DF+1)*v/(D+v)-1
    if name == 'G-DP':
        return GAUSS**BETA * (BETA/math.sqrt(1+BETA)
               + (1+BETA)*math.exp(-BETA*v/2)*(v-1))
    if name == 'G-C':
        return 1/math.sqrt(math.pi) - 2*GAUSS*math.exp(-v/2)
    density = TPEAK*(1+v/D)**(-(DF+1)/2)
    if name == 'T-C':
        return C_C - 2*(D+v)*density/(DF-1)
    if name == 'T-DP':
        return BETA*C_T - (1+BETA)*density**BETA*(D-DF*v)/(D+v)
    raise KeyError(name)

def expectation(df, f):
    # Student square transformation: X^2/(df-2+X^2)=sin(theta)^2 is Beta(1/2,df/2).
    if df is None:
        def moment(theta):
            z = math.tan(theta)
            return 2*GAUSS*math.exp(-z*z/2)*(1+z*z)*f(z)
    else:
        norm = 2/beta(.5,df/2)
        def moment(theta):
            return norm*math.cos(theta)**(df-1)*f(math.sqrt(df-2)*math.tan(theta))
    return quad(moment, 0, math.pi/2, epsabs=1e-11, epsrel=1e-10, limit=180)[0]

def cell(name, df):
    def field(delta):
        w = math.exp(-delta/2)
        return expectation(df, lambda z: driver(name,w*z))
    delta = brentq(field,-3,3,xtol=1e-13)
    if name == 'G-L' and df in (3,4):
        return (0., math.inf, delta)
    step = .001
    b = -(field(delta-2*step)-8*field(delta-step)
          +8*field(delta+step)-field(delta+2*step))/(12*step)
    def true_score(z):
        return (z*z-1)/2 if df is None else ((df+1)*z*z/(df-2+z*z)-1)/2
    w = math.exp(-delta/2)
    cross = expectation(df, lambda z: driver(name,w*z)*true_score(z))
    assert abs(cross-b)<3e-9 and b>0, (name,df,b,cross)
    xi = expectation(df,lambda z: driver(name,w*z)**2)
    fisher = .5 if df is None else df/(2*(df+3))
    eff = b*b/(xi*fisher)
    return (eff,1/math.sqrt(eff),delta)

def check_table(source):
    names = ['G-L','T-L','G-DP','G-C','T-C','T-DP']
    laws = [None,10,6,5,4,3]
    result=[cell(name,df) for name in names for df in laws]
    data=source.split(r'\label{trk:tab:eff}',1)[1].split(r'\par\medskip',1)[0]
    panels=re.split(r'\\emph\{Panel [ABC]',data)[1:]
    assert len(panels)==3
    for i,panel in enumerate(panels):
        printed=[]
        for line in panel.splitlines():
            if line.startswith(('Gaussian log &','Student-$t_6$','Density-power &','CRPS &')):
                for token in re.findall(r'[-+]?\d+\.\d+|\\infty',line.split(' & ',1)[1]):
                    printed.append(math.inf if token==r'\infty' else float(token))
        assert len(printed)==len(result)==36
        gaps=[]
        for value,row in zip(printed,result):
            if math.isinf(value) or math.isinf(row[i]):
                assert value==row[i]
            else:
                gaps.append(abs(value-row[i]))
        assert max(gaps)<.000501
        print(f"Table 3 panel {'ABC'[i]}, 36 entries; max finite difference {max(gaps):.9f}")
    idx=6*names.index('T-C')+laws.index(3)
    eff,mult,delta=result[idx]
    print(f"Student CRPS / true t3: eff {eff:.8f}, multiplier {mult:.8f}, shift {delta:.8f}, ratio {math.exp(delta):.8f}")

def spectral_power(a,power):
    vals,vec=eigh(a)
    return (vec*vals**power)@vec.T

def check_matrix():
    cov=np.array([[2.,.7],[.7,1.]])
    motion=np.array([[.9,-.25],[-.25,1.8]])
    root=spectral_power(cov,.5)
    invroot=spectral_power(cov,-.5)
    vstar=root@spectral_power(invroot@motion@invroot,.5)@root
    kstar=vstar@np.linalg.inv(cov)
    for k in (kstar,np.array([[1.2,1.9],[-.4,.7]]),np.eye(2)*.7):
        v=solve_continuous_lyapunov(k,k@cov@k.T+motion)
        gap=v-vstar
        err=np.max(np.abs(k@gap+gap@k.T-(k-kstar)@cov@(k-kstar).T))
        eigen=np.linalg.eigvalsh((gap+gap.T)/2)
        assert max(0,-min(eigen))<1e-11 and err<1e-11
        print("Cost eigenvalues",eigen,"; Lyapunov residual",err)

if __name__=='__main__':
    import csv
    here=Path(__file__).resolve().parent
    names=['G-L','T-L','G-DP','G-C','T-C','T-DP']
    laws=[None,10,6,5,4,3]
    rows=[]
    for name in names:
        for df in laws:
            eff,mult,delta=cell(name,df)
            rows.append(dict(driver=name,true_df='Gaussian' if df is None else df,
                             efficiency=eff,risk_multiplier=mult,target_shift=delta,
                             relative_variance=math.exp(delta)))
    with (here/'population_table.csv').open('w',newline='') as f:
        w=csv.DictWriter(f,fieldnames=rows[0]);w.writeheader();w.writerows(rows)
    source=here.parent/'main.tex'
    if source.exists():check_table(source.read_text())
    check_matrix()
    print('Wrote population_table.csv with 36 model/law combinations.')


==> anc/recovery_results.csv <==
H,phi,paths,censored,median,mean_restricted,survival_10,survival_50,survival_200,survival_1000
2.0,0.9,512,0,5.0,4.775390625,0.001953125,0.0,0.0,0.0
2.0,0.99,512,0,11.0,11.32421875,0.583984375,0.0,0.0,0.0
2.0,0.999,512,0,13.0,13.173828125,1.0,0.0,0.0,0.0
2.0,1.0,512,0,13.0,13.44921875,1.0,0.0,0.0,0.0
4.0,0.9,512,0,5.0,5.095703125,0.0,0.0,0.0,0.0
4.0,0.99,512,0,16.0,16.52734375,1.0,0.0,0.0,0.0
4.0,0.999,512,0,21.0,21.111328125,1.0,0.0,0.0,0.0
4.0,1.0,512,0,22.0,21.69921875,1.0,0.0,0.0,0.0
8.0,0.9,512,0,6.0,6.0,0.0,0.0,0.0,0.0
8.0,0.99,512,0,26.0,26.0,1.0,0.0,0.0,0.0
8.0,0.999,512,0,38.0,38.064453125,1.0,0.0,0.0,0.0
8.0,1.0,512,0,41.0,41.005859375,1.0,0.0,0.0,0.0
16.0,0.9,512,0,7.0,7.0,0.0,0.0,0.0,0.0
16.0,0.99,512,0,37.0,37.0,1.0,0.0,0.0,0.0
16.0,0.999,512,0,72.0,72.0,1.0,1.0,0.0,0.0
16.0,1.0,512,0,81.0,81.0,1.0,1.0,0.0,0.0
32.0,0.9,512,0,7.0,7.0,0.0,0.0,0.0,0.0
32.0,0.99,512,0,48.0,48.0,1.0,0.0,0.0,0.0
32.0,0.999,512,0,130.0,130.0,1.0,1.0,0.0,0.0
32.0,1.0,512,0,161.0,161.0,1.0,1.0,0.0,0.0


==> anc/reported_empirical_count_checks.json <==
{
  "source": "The manuscript's reported market-level quantile-hit counts; no underlying return or forecast series is reconstructed.",
  "assumptions": "Fixed evaluation lengths and predictable continuous-return quantile forecasts under the exact conditional-coverage null. Holm adjustment permits dependence between tests.",
  "scope": "The counts reproduce aggregate hit frequencies and the specified total-count tests. Nonrejection does not establish dynamic calibration; the calculations do not test ordered hit dependence, compare forecast losses or refit models.",
  "nasdaq_label": "NDX is retained exactly as the source table's label; exclusion does not resolve the underlying series identifier.",
  "count_rows": 96,
  "rounded_row_percentages_match": true,
  "full_panel": {
    "markets": 12,
    "tests": 192,
    "rejections": 49,
    "all_rejections_have_excess_hits": true,
    "rejections_by_probability_and_density": {
      "01_Gaussian": 40,
      "01_Student": 5,
      "05_Gaussian": 4,
      "05_Student": 0
    },
    "largest_rejected_holm_p": 0.038440687408419785,
    "smallest_nonrejected_holm_p": 0.06354113613774452,
    "equal_market_percentages": [
      {
        "model": "G-L",
        "markets": 12,
        "equal_market_percent_01": 1.9147183111570623,
        "equal_market_percent_05": 5.035517201024708
      },
      {
        "model": "G-DP",
        "markets": 12,
        "equal_market_percent_01": 2.3477322223165054,
        "equal_market_percent_05": 5.708015898914085
      },
      {
        "model": "G-C",
        "markets": 12,
        "equal_market_percent_01": 2.5734780944153024,
        "equal_market_percent_05": 6.224718780840178
      },
      {
        "model": "G-M",
        "markets": 12,
        "equal_market_percent_01": 2.625424177118585,
        "equal_market_percent_05": 6.21555291375667
      },
      {
        "model": "T-L",
        "markets": 12,
        "equal_market_percent_01": 1.457206135590819,
        "equal_market_percent_05": 5.38920292457875
      },
      {
        "model": "T-DP",
        "markets": 12,
        "equal_market_percent_01": 1.5160706201076464,
        "equal_market_percent_05": 5.406355612102996
      },
      {
        "model": "T-C",
        "markets": 12,
        "equal_market_percent_01": 1.535702303843838,
        "equal_market_percent_05": 5.441169697333944
      },
      {
        "model": "T-M",
        "markets": 12,
        "equal_market_percent_01": 1.5603922642686376,
        "equal_market_percent_05": 5.41163049608389
      }
    ],
    "tests_sorted_by_p_value": [
      {
        "model": "G-M",
        "market": "ASX",
        "nominal_probability": 0.01,
        "n_forecasts": 1895,
        "hits": 62,
        "sample_percent": 3.271767810026385,
        "p_value": 2.6606848866625358e-15,
        "holm_p_value": 5.108514982392069e-13,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "ASX",
        "nominal_probability": 0.01,
        "n_forecasts": 1895,
        "hits": 57,
        "sample_percent": 3.0079155672823217,
        "p_value": 9.771123110191149e-13,
        "holm_p_value": 1.8662845140465094e-10,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "DJI",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 56,
        "sample_percent": 2.96767355590885,
        "p_value": 2.5709134737777905e-12,
        "holm_p_value": 4.884735600177803e-10,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "SPX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 55,
        "sample_percent": 2.9146793852676205,
        "p_value": 7.84731359738132e-12,
        "holm_p_value": 1.4831422699050695e-09,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "TSX",
        "nominal_probability": 0.01,
        "n_forecasts": 1884,
        "hits": 53,
        "sample_percent": 2.813163481953291,
        "p_value": 6.542737001248427e-11,
        "holm_p_value": 1.2300345562347043e-08,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "ASX",
        "nominal_probability": 0.01,
        "n_forecasts": 1895,
        "hits": 53,
        "sample_percent": 2.796833773087071,
        "p_value": 8.034337458583803e-11,
        "holm_p_value": 1.5024211047551712e-08,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "FTSE",
        "nominal_probability": 0.01,
        "n_forecasts": 1894,
        "hits": 52,
        "sample_percent": 2.7455121436114043,
        "p_value": 2.2687386772859956e-10,
        "holm_p_value": 4.219853939751952e-08,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "DAX",
        "nominal_probability": 0.01,
        "n_forecasts": 1905,
        "hits": 52,
        "sample_percent": 2.729658792650919,
        "p_value": 2.7650577666183016e-10,
        "holm_p_value": 5.115356868243858e-08,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "CAC",
        "nominal_probability": 0.01,
        "n_forecasts": 1917,
        "hits": 52,
        "sample_percent": 2.712571726656234,
        "p_value": 3.4241851284752074e-10,
        "holm_p_value": 6.300500636394382e-08,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "TSX",
        "nominal_probability": 0.01,
        "n_forecasts": 1884,
        "hits": 51,
        "sample_percent": 2.7070063694267517,
        "p_value": 5.369475352466144e-10,
        "holm_p_value": 9.826139895013043e-08,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "SPX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 51,
        "sample_percent": 2.7027027027027026,
        "p_value": 5.661552673758216e-10,
        "holm_p_value": 1.0304025866239952e-07,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "NDX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 51,
        "sample_percent": 2.7027027027027026,
        "p_value": 5.661552673758216e-10,
        "holm_p_value": 1.0304025866239952e-07,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "STOXX50",
        "nominal_probability": 0.01,
        "n_forecasts": 1336,
        "hits": 41,
        "sample_percent": 3.068862275449102,
        "p_value": 7.446544915950064e-10,
        "holm_p_value": 1.3403780848710116e-07,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "DJI",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 50,
        "sample_percent": 2.649708532061473,
        "p_value": 1.572947451560746e-09,
        "holm_p_value": 2.815575938293735e-07,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "SPX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 50,
        "sample_percent": 2.649708532061473,
        "p_value": 1.572947451560746e-09,
        "holm_p_value": 2.815575938293735e-07,
        "reject_at_05": true
      },
      {
        "model": "G-L",
        "market": "ASX",
        "nominal_probability": 0.01,
        "n_forecasts": 1895,
        "hits": 50,
        "sample_percent": 2.638522427440633,
        "p_value": 1.802689268944861e-09,
        "holm_p_value": 3.190760006032404e-07,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "STOXX50",
        "nominal_probability": 0.01,
        "n_forecasts": 1336,
        "hits": 40,
        "sample_percent": 2.9940119760479043,
        "p_value": 2.358023952234325e-09,
        "holm_p_value": 4.1501221559324117e-07,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "DJI",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 49,
        "sample_percent": 2.596714361420244,
        "p_value": 4.284384509084807e-09,
        "holm_p_value": 7.497672890898412e-07,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "HSI",
        "nominal_probability": 0.01,
        "n_forecasts": 1848,
        "hits": 48,
        "sample_percent": 2.5974025974025974,
        "p_value": 6.056340971569128e-09,
        "holm_p_value": 1.0538033290530284e-06,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "FTSE",
        "nominal_probability": 0.01,
        "n_forecasts": 1894,
        "hits": 48,
        "sample_percent": 2.5343189017951424,
        "p_value": 1.8198721086218574e-08,
        "holm_p_value": 3.148378747915813e-06,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "DAX",
        "nominal_probability": 0.01,
        "n_forecasts": 1905,
        "hits": 48,
        "sample_percent": 2.5196850393700787,
        "p_value": 2.0070351438212783e-08,
        "holm_p_value": 3.4521004473725988e-06,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "CAC",
        "nominal_probability": 0.01,
        "n_forecasts": 1917,
        "hits": 48,
        "sample_percent": 2.503912363067293,
        "p_value": 2.2678077933967894e-08,
        "holm_p_value": 3.87795132670851e-06,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "CAC",
        "nominal_probability": 0.01,
        "n_forecasts": 1917,
        "hits": 47,
        "sample_percent": 2.4517475221700575,
        "p_value": 5.1616952667502186e-08,
        "holm_p_value": 8.774881953475372e-06,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "NDX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 46,
        "sample_percent": 2.437731849496555,
        "p_value": 8.239696512236608e-08,
        "holm_p_value": 1.3925087105679868e-05,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "STOXX50",
        "nominal_probability": 0.01,
        "n_forecasts": 1336,
        "hits": 36,
        "sample_percent": 2.694610778443114,
        "p_value": 1.8394016288548766e-07,
        "holm_p_value": 3.090194736476192e-05,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "TSX",
        "nominal_probability": 0.01,
        "n_forecasts": 1884,
        "hits": 45,
        "sample_percent": 2.388535031847134,
        "p_value": 1.898501940663709e-07,
        "holm_p_value": 3.170498240908394e-05,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "NIKKEI",
        "nominal_probability": 0.01,
        "n_forecasts": 1838,
        "hits": 44,
        "sample_percent": 2.3939064200217626,
        "p_value": 2.4421748040938443e-07,
        "holm_p_value": 4.054010174795782e-05,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "FTSE",
        "nominal_probability": 0.01,
        "n_forecasts": 1894,
        "hits": 45,
        "sample_percent": 2.3759239704329462,
        "p_value": 3.212381939174287e-07,
        "holm_p_value": 5.300430199637573e-05,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "DAX",
        "nominal_probability": 0.01,
        "n_forecasts": 1905,
        "hits": 45,
        "sample_percent": 2.3622047244094486,
        "p_value": 3.4648231596995045e-07,
        "holm_p_value": 5.682309981907187e-05,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "NDX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 41,
        "sample_percent": 2.172760996290408,
        "p_value": 7.246004327948627e-06,
        "holm_p_value": 0.0011810987054556262,
        "reject_at_05": true
      },
      {
        "model": "G-L",
        "market": "SPX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 41,
        "sample_percent": 2.172760996290408,
        "p_value": 7.246004327948627e-06,
        "holm_p_value": 0.0011810987054556262,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "NIKKEI",
        "nominal_probability": 0.01,
        "n_forecasts": 1838,
        "hits": 40,
        "sample_percent": 2.176278563656148,
        "p_value": 9.349284192323139e-06,
        "holm_p_value": 0.0015052347549640254,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "HSI",
        "nominal_probability": 0.01,
        "n_forecasts": 1848,
        "hits": 40,
        "sample_percent": 2.1645021645021645,
        "p_value": 1.017774935775533e-05,
        "holm_p_value": 0.001628439897240853,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "NIKKEI",
        "nominal_probability": 0.01,
        "n_forecasts": 1838,
        "hits": 39,
        "sample_percent": 2.121871599564744,
        "p_value": 1.870939638529107e-05,
        "holm_p_value": 0.00297479402526128,
        "reject_at_05": true
      },
      {
        "model": "G-L",
        "market": "TSX",
        "nominal_probability": 0.01,
        "n_forecasts": 1884,
        "hits": 39,
        "sample_percent": 2.070063694267516,
        "p_value": 3.6804236272154045e-05,
        "holm_p_value": 0.005815069331000339,
        "reject_at_05": true
      },
      {
        "model": "G-L",
        "market": "NDX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 39,
        "sample_percent": 2.066772655007949,
        "p_value": 3.759013785250908e-05,
        "holm_p_value": 0.005901651642843926,
        "reject_at_05": true
      },
      {
        "model": "T-C",
        "market": "DJI",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 39,
        "sample_percent": 2.066772655007949,
        "p_value": 3.759013785250908e-05,
        "holm_p_value": 0.005901651642843926,
        "reject_at_05": true
      },
      {
        "model": "G-L",
        "market": "FTSE",
        "nominal_probability": 0.01,
        "n_forecasts": 1894,
        "hits": 39,
        "sample_percent": 2.0591341077085534,
        "p_value": 3.956580571331159e-05,
        "holm_p_value": 0.0061326998855632964,
        "reject_at_05": true
      },
      {
        "model": "T-M",
        "market": "ASX",
        "nominal_probability": 0.01,
        "n_forecasts": 1895,
        "hits": 38,
        "sample_percent": 2.005277044854881,
        "p_value": 0.00010627813661993507,
        "holm_p_value": 0.01636683303947,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "DAX",
        "nominal_probability": 0.05,
        "n_forecasts": 1905,
        "hits": 134,
        "sample_percent": 7.034120734908137,
        "p_value": 0.00011834603645253715,
        "holm_p_value": 0.018106943577238185,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "DAX",
        "nominal_probability": 0.05,
        "n_forecasts": 1905,
        "hits": 133,
        "sample_percent": 6.981627296587926,
        "p_value": 0.0001495081322600735,
        "holm_p_value": 0.02272523610353117,
        "reject_at_05": true
      },
      {
        "model": "G-L",
        "market": "STOXX50",
        "nominal_probability": 0.01,
        "n_forecasts": 1336,
        "hits": 29,
        "sample_percent": 2.1706586826347305,
        "p_value": 0.00014966226507523772,
        "holm_p_value": 0.02272523610353117,
        "reject_at_05": true
      },
      {
        "model": "G-L",
        "market": "DJI",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 37,
        "sample_percent": 1.9607843137254901,
        "p_value": 0.0001715774972852831,
        "holm_p_value": 0.025736624592792464,
        "reject_at_05": true
      },
      {
        "model": "T-DP",
        "market": "DJI",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 37,
        "sample_percent": 1.9607843137254901,
        "p_value": 0.0001715774972852831,
        "holm_p_value": 0.025736624592792464,
        "reject_at_05": true
      },
      {
        "model": "T-M",
        "market": "DJI",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 37,
        "sample_percent": 1.9607843137254901,
        "p_value": 0.0001715774972852831,
        "holm_p_value": 0.025736624592792464,
        "reject_at_05": true
      },
      {
        "model": "T-M",
        "market": "SPX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 37,
        "sample_percent": 1.9607843137254901,
        "p_value": 0.0001715774972852831,
        "holm_p_value": 0.025736624592792464,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "ASX",
        "nominal_probability": 0.05,
        "n_forecasts": 1895,
        "hits": 132,
        "sample_percent": 6.965699208443271,
        "p_value": 0.00017697005909081756,
        "holm_p_value": 0.025837628627259364,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "HSI",
        "nominal_probability": 0.01,
        "n_forecasts": 1848,
        "hits": 36,
        "sample_percent": 1.948051948051948,
        "p_value": 0.0002359765494667138,
        "holm_p_value": 0.0342165996726735,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "ASX",
        "nominal_probability": 0.05,
        "n_forecasts": 1895,
        "hits": 131,
        "sample_percent": 6.912928759894459,
        "p_value": 0.0002669492181140263,
        "holm_p_value": 0.038440687408419785,
        "reject_at_05": true
      },
      {
        "model": "T-C",
        "market": "STOXX50",
        "nominal_probability": 0.01,
        "n_forecasts": 1336,
        "hits": 28,
        "sample_percent": 2.095808383233533,
        "p_value": 0.00044434360935485676,
        "holm_p_value": 0.06354113613774452,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "STOXX50",
        "nominal_probability": 0.01,
        "n_forecasts": 1336,
        "hits": 27,
        "sample_percent": 2.0209580838323356,
        "p_value": 0.0007842814507766577,
        "holm_p_value": 0.1113679660102854,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "STOXX50",
        "nominal_probability": 0.01,
        "n_forecasts": 1336,
        "hits": 27,
        "sample_percent": 2.0209580838323356,
        "p_value": 0.0007842814507766577,
        "holm_p_value": 0.1113679660102854,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "DJI",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 34,
        "sample_percent": 1.8018018018018018,
        "p_value": 0.001560132713800955,
        "holm_p_value": 0.2184185799321337,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "ASX",
        "nominal_probability": 0.01,
        "n_forecasts": 1895,
        "hits": 34,
        "sample_percent": 1.7941952506596306,
        "p_value": 0.0016029420833211679,
        "holm_p_value": 0.22280894958164232,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "DAX",
        "nominal_probability": 0.01,
        "n_forecasts": 1905,
        "hits": 34,
        "sample_percent": 1.7847769028871392,
        "p_value": 0.0016650671671642042,
        "holm_p_value": 0.2297792690686602,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "CAC",
        "nominal_probability": 0.01,
        "n_forecasts": 1917,
        "hits": 34,
        "sample_percent": 1.773604590505999,
        "p_value": 0.001752639100426,
        "holm_p_value": 0.24011155675836202,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "STOXX50",
        "nominal_probability": 0.01,
        "n_forecasts": 1336,
        "hits": 26,
        "sample_percent": 1.9461077844311376,
        "p_value": 0.0020804792282055453,
        "holm_p_value": 0.2829451750359542,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "SPX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 33,
        "sample_percent": 1.7488076311605723,
        "p_value": 0.002445685561975947,
        "holm_p_value": 0.33016755086675287,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "ASX",
        "nominal_probability": 0.01,
        "n_forecasts": 1895,
        "hits": 33,
        "sample_percent": 1.7414248021108178,
        "p_value": 0.002543631751055312,
        "holm_p_value": 0.3408466546414118,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "ASX",
        "nominal_probability": 0.01,
        "n_forecasts": 1895,
        "hits": 33,
        "sample_percent": 1.7414248021108178,
        "p_value": 0.002543631751055312,
        "holm_p_value": 0.3408466546414118,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "DAX",
        "nominal_probability": 0.01,
        "n_forecasts": 1905,
        "hits": 33,
        "sample_percent": 1.7322834645669292,
        "p_value": 0.003606875928258148,
        "holm_p_value": 0.47610762253007555,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "DAX",
        "nominal_probability": 0.01,
        "n_forecasts": 1905,
        "hits": 33,
        "sample_percent": 1.7322834645669292,
        "p_value": 0.003606875928258148,
        "holm_p_value": 0.47610762253007555,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "DJI",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 122,
        "sample_percent": 6.465288818229995,
        "p_value": 0.0050356321115177126,
        "holm_p_value": 0.6546321744973026,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "NDX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 122,
        "sample_percent": 6.465288818229995,
        "p_value": 0.0050356321115177126,
        "holm_p_value": 0.6546321744973026,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "SPX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 32,
        "sample_percent": 1.695813460519343,
        "p_value": 0.005045947311578383,
        "holm_p_value": 0.6546321744973026,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "DAX",
        "nominal_probability": 0.05,
        "n_forecasts": 1905,
        "hits": 123,
        "sample_percent": 6.456692913385827,
        "p_value": 0.005247028789484432,
        "holm_p_value": 0.6663726562645228,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "STOXX50",
        "nominal_probability": 0.05,
        "n_forecasts": 1336,
        "hits": 89,
        "sample_percent": 6.661676646706587,
        "p_value": 0.00689029232229917,
        "holm_p_value": 0.8681768326096955,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "ASX",
        "nominal_probability": 0.05,
        "n_forecasts": 1895,
        "hits": 121,
        "sample_percent": 6.385224274406332,
        "p_value": 0.007129917297308423,
        "holm_p_value": 0.8912396621635529,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "DJI",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 120,
        "sample_percent": 6.359300476947536,
        "p_value": 0.008225532070211932,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "SPX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 120,
        "sample_percent": 6.359300476947536,
        "p_value": 0.008225532070211932,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "TSX",
        "nominal_probability": 0.01,
        "n_forecasts": 1884,
        "hits": 31,
        "sample_percent": 1.645435244161359,
        "p_value": 0.010122817302251931,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "TSX",
        "nominal_probability": 0.01,
        "n_forecasts": 1884,
        "hits": 31,
        "sample_percent": 1.645435244161359,
        "p_value": 0.010122817302251931,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "SPX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 31,
        "sample_percent": 1.6428192898781133,
        "p_value": 0.01017826534860504,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "HSI",
        "nominal_probability": 0.05,
        "n_forecasts": 1848,
        "hits": 117,
        "sample_percent": 6.3311688311688314,
        "p_value": 0.010359090363211363,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "SPX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 119,
        "sample_percent": 6.306306306306307,
        "p_value": 0.011158872266948795,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "HSI",
        "nominal_probability": 0.01,
        "n_forecasts": 1848,
        "hits": 30,
        "sample_percent": 1.6233766233766234,
        "p_value": 0.013201595313544909,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "BVSP",
        "nominal_probability": 0.05,
        "n_forecasts": 1857,
        "hits": 70,
        "sample_percent": 3.769520732364028,
        "p_value": 0.014178016008371833,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "TSX",
        "nominal_probability": 0.01,
        "n_forecasts": 1884,
        "hits": 30,
        "sample_percent": 1.5923566878980893,
        "p_value": 0.014444124620602744,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "NDX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 30,
        "sample_percent": 1.589825119236884,
        "p_value": 0.01457785214940971,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "NDX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 30,
        "sample_percent": 1.589825119236884,
        "p_value": 0.01457785214940971,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "NDX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 30,
        "sample_percent": 1.589825119236884,
        "p_value": 0.01457785214940971,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "DAX",
        "nominal_probability": 0.05,
        "n_forecasts": 1905,
        "hits": 119,
        "sample_percent": 6.246719160104987,
        "p_value": 0.01545442190335462,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "DAX",
        "nominal_probability": 0.05,
        "n_forecasts": 1905,
        "hits": 119,
        "sample_percent": 6.246719160104987,
        "p_value": 0.01545442190335462,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "FTSE",
        "nominal_probability": 0.05,
        "n_forecasts": 1894,
        "hits": 118,
        "sample_percent": 6.2302006335797255,
        "p_value": 0.017500678837268746,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "FTSE",
        "nominal_probability": 0.05,
        "n_forecasts": 1894,
        "hits": 118,
        "sample_percent": 6.2302006335797255,
        "p_value": 0.017500678837268746,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "CAC",
        "nominal_probability": 0.05,
        "n_forecasts": 1917,
        "hits": 119,
        "sample_percent": 6.2076160667709965,
        "p_value": 0.018223982422996162,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "NIKKEI",
        "nominal_probability": 0.01,
        "n_forecasts": 1838,
        "hits": 29,
        "sample_percent": 1.5778019586507073,
        "p_value": 0.018307770314957186,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "BVSP",
        "nominal_probability": 0.01,
        "n_forecasts": 1857,
        "hits": 29,
        "sample_percent": 1.56165858912224,
        "p_value": 0.019402798322324357,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "BVSP",
        "nominal_probability": 0.01,
        "n_forecasts": 1857,
        "hits": 29,
        "sample_percent": 1.56165858912224,
        "p_value": 0.019402798322324357,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "BVSP",
        "nominal_probability": 0.01,
        "n_forecasts": 1857,
        "hits": 29,
        "sample_percent": 1.56165858912224,
        "p_value": 0.019402798322324357,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "NDX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 117,
        "sample_percent": 6.200317965023848,
        "p_value": 0.01996665124569032,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "DAX",
        "nominal_probability": 0.01,
        "n_forecasts": 1905,
        "hits": 30,
        "sample_percent": 1.5748031496062993,
        "p_value": 0.020216048410139482,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "DAX",
        "nominal_probability": 0.01,
        "n_forecasts": 1905,
        "hits": 30,
        "sample_percent": 1.5748031496062993,
        "p_value": 0.020216048410139482,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "CAC",
        "nominal_probability": 0.01,
        "n_forecasts": 1917,
        "hits": 30,
        "sample_percent": 1.5649452269170578,
        "p_value": 0.02062085316632787,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "TSX",
        "nominal_probability": 0.01,
        "n_forecasts": 1884,
        "hits": 29,
        "sample_percent": 1.5392781316348196,
        "p_value": 0.026655167377665132,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "NDX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 29,
        "sample_percent": 1.5368309485956544,
        "p_value": 0.02681988795251667,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "FTSE",
        "nominal_probability": 0.01,
        "n_forecasts": 1894,
        "hits": 29,
        "sample_percent": 1.5311510031678985,
        "p_value": 0.02723246748716626,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "CAC",
        "nominal_probability": 0.01,
        "n_forecasts": 1917,
        "hits": 29,
        "sample_percent": 1.5127803860198226,
        "p_value": 0.02886815169638411,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "DAX",
        "nominal_probability": 0.05,
        "n_forecasts": 1905,
        "hits": 116,
        "sample_percent": 6.089238845144357,
        "p_value": 0.031137667891450106,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "HSI",
        "nominal_probability": 0.05,
        "n_forecasts": 1848,
        "hits": 113,
        "sample_percent": 6.1147186147186146,
        "p_value": 0.03254020169724467,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "STOXX50",
        "nominal_probability": 0.05,
        "n_forecasts": 1336,
        "hits": 84,
        "sample_percent": 6.287425149700598,
        "p_value": 0.03793935009562365,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "TSX",
        "nominal_probability": 0.05,
        "n_forecasts": 1884,
        "hits": 114,
        "sample_percent": 6.050955414012739,
        "p_value": 0.03915524723895889,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "BVSP",
        "nominal_probability": 0.05,
        "n_forecasts": 1857,
        "hits": 74,
        "sample_percent": 3.984921917070544,
        "p_value": 0.043051578436529694,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "CAC",
        "nominal_probability": 0.05,
        "n_forecasts": 1917,
        "hits": 115,
        "sample_percent": 5.998956703182055,
        "p_value": 0.046465658710433004,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "FTSE",
        "nominal_probability": 0.01,
        "n_forecasts": 1894,
        "hits": 28,
        "sample_percent": 1.478352692713833,
        "p_value": 0.04802895888452001,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "FTSE",
        "nominal_probability": 0.01,
        "n_forecasts": 1894,
        "hits": 28,
        "sample_percent": 1.478352692713833,
        "p_value": 0.04802895888452001,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "FTSE",
        "nominal_probability": 0.01,
        "n_forecasts": 1894,
        "hits": 28,
        "sample_percent": 1.478352692713833,
        "p_value": 0.04802895888452001,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "CAC",
        "nominal_probability": 0.01,
        "n_forecasts": 1917,
        "hits": 28,
        "sample_percent": 1.4606155451225873,
        "p_value": 0.04996457422751091,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "NIKKEI",
        "nominal_probability": 0.05,
        "n_forecasts": 1838,
        "hits": 110,
        "sample_percent": 5.984766050054407,
        "p_value": 0.060732662236870585,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "BVSP",
        "nominal_probability": 0.05,
        "n_forecasts": 1857,
        "hits": 75,
        "sample_percent": 4.038772213247173,
        "p_value": 0.06208048940721507,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "BVSP",
        "nominal_probability": 0.05,
        "n_forecasts": 1857,
        "hits": 75,
        "sample_percent": 4.038772213247173,
        "p_value": 0.06208048940721507,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "ASX",
        "nominal_probability": 0.05,
        "n_forecasts": 1895,
        "hits": 112,
        "sample_percent": 5.910290237467018,
        "p_value": 0.07292722904940234,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "ASX",
        "nominal_probability": 0.05,
        "n_forecasts": 1895,
        "hits": 112,
        "sample_percent": 5.910290237467018,
        "p_value": 0.07292722904940234,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "TSX",
        "nominal_probability": 0.05,
        "n_forecasts": 1884,
        "hits": 111,
        "sample_percent": 5.89171974522293,
        "p_value": 0.08082224567954328,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "ASX",
        "nominal_probability": 0.05,
        "n_forecasts": 1895,
        "hits": 111,
        "sample_percent": 5.857519788918206,
        "p_value": 0.09141938875728996,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "STOXX50",
        "nominal_probability": 0.05,
        "n_forecasts": 1336,
        "hits": 80,
        "sample_percent": 5.9880239520958085,
        "p_value": 0.10230383085347942,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "CAC",
        "nominal_probability": 0.05,
        "n_forecasts": 1917,
        "hits": 111,
        "sample_percent": 5.790297339593114,
        "p_value": 0.1157075393506159,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "TSX",
        "nominal_probability": 0.05,
        "n_forecasts": 1884,
        "hits": 109,
        "sample_percent": 5.785562632696391,
        "p_value": 0.12493091838989057,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "DJI",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 109,
        "sample_percent": 5.776364599894012,
        "p_value": 0.12534418998874838,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "DJI",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 109,
        "sample_percent": 5.776364599894012,
        "p_value": 0.12534418998874838,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "DJI",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 109,
        "sample_percent": 5.776364599894012,
        "p_value": 0.12534418998874838,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "DAX",
        "nominal_probability": 0.05,
        "n_forecasts": 1905,
        "hits": 110,
        "sample_percent": 5.774278215223097,
        "p_value": 0.12706016447772558,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "CAC",
        "nominal_probability": 0.01,
        "n_forecasts": 1917,
        "hits": 26,
        "sample_percent": 1.356285863328117,
        "p_value": 0.13338264397170735,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "ASX",
        "nominal_probability": 0.05,
        "n_forecasts": 1895,
        "hits": 109,
        "sample_percent": 5.75197889182058,
        "p_value": 0.13965236946634207,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "BVSP",
        "nominal_probability": 0.05,
        "n_forecasts": 1857,
        "hits": 79,
        "sample_percent": 4.254173397953688,
        "p_value": 0.15035576005094278,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "NDX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 108,
        "sample_percent": 5.723370429252782,
        "p_value": 0.15354736391142587,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "SPX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 108,
        "sample_percent": 5.723370429252782,
        "p_value": 0.15354736391142587,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "DJI",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 108,
        "sample_percent": 5.723370429252782,
        "p_value": 0.15354736391142587,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "ASX",
        "nominal_probability": 0.05,
        "n_forecasts": 1895,
        "hits": 108,
        "sample_percent": 5.699208443271768,
        "p_value": 0.17019359160181197,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "TSX",
        "nominal_probability": 0.05,
        "n_forecasts": 1884,
        "hits": 107,
        "sample_percent": 5.679405520169851,
        "p_value": 0.18593539914149637,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "SPX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 107,
        "sample_percent": 5.670376258611553,
        "p_value": 0.18635027833819223,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "NIKKEI",
        "nominal_probability": 0.05,
        "n_forecasts": 1838,
        "hits": 104,
        "sample_percent": 5.658324265505985,
        "p_value": 0.19868491896598772,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "STOXX50",
        "nominal_probability": 0.05,
        "n_forecasts": 1336,
        "hits": 77,
        "sample_percent": 5.763473053892215,
        "p_value": 0.20876336345454802,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "SPX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 106,
        "sample_percent": 5.617382087970324,
        "p_value": 0.22407694524088953,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "DJI",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 106,
        "sample_percent": 5.617382087970324,
        "p_value": 0.22407694524088953,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "NIKKEI",
        "nominal_probability": 0.05,
        "n_forecasts": 1838,
        "hits": 103,
        "sample_percent": 5.603917301414581,
        "p_value": 0.23870140954434313,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "BVSP",
        "nominal_probability": 0.01,
        "n_forecasts": 1857,
        "hits": 13,
        "sample_percent": 0.7000538502961766,
        "p_value": 0.24152354424156208,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "TSX",
        "nominal_probability": 0.05,
        "n_forecasts": 1884,
        "hits": 105,
        "sample_percent": 5.573248407643312,
        "p_value": 0.2450066954079859,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "NDX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 105,
        "sample_percent": 5.5643879173290935,
        "p_value": 0.2669815483229528,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "NDX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 105,
        "sample_percent": 5.5643879173290935,
        "p_value": 0.2669815483229528,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "TSX",
        "nominal_probability": 0.05,
        "n_forecasts": 1884,
        "hits": 104,
        "sample_percent": 5.520169851380042,
        "p_value": 0.2905047457760611,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "CAC",
        "nominal_probability": 0.05,
        "n_forecasts": 1917,
        "hits": 106,
        "sample_percent": 5.5294731351069375,
        "p_value": 0.2942444761906698,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "CAC",
        "nominal_probability": 0.05,
        "n_forecasts": 1917,
        "hits": 106,
        "sample_percent": 5.5294731351069375,
        "p_value": 0.2942444761906698,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "CAC",
        "nominal_probability": 0.05,
        "n_forecasts": 1917,
        "hits": 106,
        "sample_percent": 5.5294731351069375,
        "p_value": 0.2942444761906698,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "STOXX50",
        "nominal_probability": 0.05,
        "n_forecasts": 1336,
        "hits": 75,
        "sample_percent": 5.61377245508982,
        "p_value": 0.31465705145508427,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "STOXX50",
        "nominal_probability": 0.05,
        "n_forecasts": 1336,
        "hits": 75,
        "sample_percent": 5.61377245508982,
        "p_value": 0.31465705145508427,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "SPX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 104,
        "sample_percent": 5.511393746687864,
        "p_value": 0.31522955571659056,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "FTSE",
        "nominal_probability": 0.05,
        "n_forecasts": 1894,
        "hits": 104,
        "sample_percent": 5.4910242872228086,
        "p_value": 0.3165517729683355,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "FTSE",
        "nominal_probability": 0.05,
        "n_forecasts": 1894,
        "hits": 104,
        "sample_percent": 5.4910242872228086,
        "p_value": 0.3165517729683355,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "TSX",
        "nominal_probability": 0.05,
        "n_forecasts": 1884,
        "hits": 103,
        "sample_percent": 5.467091295116773,
        "p_value": 0.3413935447467005,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "CAC",
        "nominal_probability": 0.05,
        "n_forecasts": 1917,
        "hits": 105,
        "sample_percent": 5.477308294209703,
        "p_value": 0.3451937713374394,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "BVSP",
        "nominal_probability": 0.01,
        "n_forecasts": 1857,
        "hits": 14,
        "sample_percent": 0.7539041464728056,
        "p_value": 0.34949217488121614,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "BVSP",
        "nominal_probability": 0.01,
        "n_forecasts": 1857,
        "hits": 14,
        "sample_percent": 0.7539041464728056,
        "p_value": 0.34949217488121614,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "BVSP",
        "nominal_probability": 0.05,
        "n_forecasts": 1857,
        "hits": 84,
        "sample_percent": 4.523424878836834,
        "p_value": 0.3656531657120767,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "STOXX50",
        "nominal_probability": 0.05,
        "n_forecasts": 1336,
        "hits": 73,
        "sample_percent": 5.4640718562874255,
        "p_value": 0.41472971948590437,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "NIKKEI",
        "nominal_probability": 0.05,
        "n_forecasts": 1838,
        "hits": 84,
        "sample_percent": 4.570184983677911,
        "p_value": 0.42231840429745193,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "NDX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 102,
        "sample_percent": 5.405405405405405,
        "p_value": 0.4278738159707959,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "SPX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 102,
        "sample_percent": 5.405405405405405,
        "p_value": 0.4278738159707959,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "BVSP",
        "nominal_probability": 0.01,
        "n_forecasts": 1857,
        "hits": 15,
        "sample_percent": 0.8077544426494345,
        "p_value": 0.48347917050925254,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "DJI",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 100,
        "sample_percent": 5.299417064122946,
        "p_value": 0.5264100769580377,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "SPX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 100,
        "sample_percent": 5.299417064122946,
        "p_value": 0.5264100769580377,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "NDX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 100,
        "sample_percent": 5.299417064122946,
        "p_value": 0.5264100769580377,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "DAX",
        "nominal_probability": 0.05,
        "n_forecasts": 1905,
        "hits": 101,
        "sample_percent": 5.301837270341207,
        "p_value": 0.5281810569506824,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "BVSP",
        "nominal_probability": 0.01,
        "n_forecasts": 1857,
        "hits": 21,
        "sample_percent": 1.1308562197092085,
        "p_value": 0.5582322623796809,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "FTSE",
        "nominal_probability": 0.05,
        "n_forecasts": 1894,
        "hits": 100,
        "sample_percent": 5.279831045406547,
        "p_value": 0.5619034775156155,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "FTSE",
        "nominal_probability": 0.05,
        "n_forecasts": 1894,
        "hits": 100,
        "sample_percent": 5.279831045406547,
        "p_value": 0.5619034775156155,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "NIKKEI",
        "nominal_probability": 0.05,
        "n_forecasts": 1838,
        "hits": 97,
        "sample_percent": 5.277475516866159,
        "p_value": 0.5922796638826576,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "HSI",
        "nominal_probability": 0.05,
        "n_forecasts": 1848,
        "hits": 97,
        "sample_percent": 5.248917748917749,
        "p_value": 0.5937947967746591,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "NDX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 99,
        "sample_percent": 5.246422893481717,
        "p_value": 0.5975333849756573,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "NIKKEI",
        "nominal_probability": 0.05,
        "n_forecasts": 1838,
        "hits": 96,
        "sample_percent": 5.223068552774755,
        "p_value": 0.6302820615034901,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "NIKKEI",
        "nominal_probability": 0.01,
        "n_forecasts": 1838,
        "hits": 20,
        "sample_percent": 1.088139281828074,
        "p_value": 0.6393092364833295,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "NIKKEI",
        "nominal_probability": 0.05,
        "n_forecasts": 1838,
        "hits": 95,
        "sample_percent": 5.168661588683351,
        "p_value": 0.7081142419375277,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "NIKKEI",
        "nominal_probability": 0.05,
        "n_forecasts": 1838,
        "hits": 95,
        "sample_percent": 5.168661588683351,
        "p_value": 0.7081142419375277,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "FTSE",
        "nominal_probability": 0.05,
        "n_forecasts": 1894,
        "hits": 98,
        "sample_percent": 5.174234424498416,
        "p_value": 0.7120352783900205,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "HSI",
        "nominal_probability": 0.01,
        "n_forecasts": 1848,
        "hits": 20,
        "sample_percent": 1.0822510822510822,
        "p_value": 0.7246522748443864,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "BVSP",
        "nominal_probability": 0.05,
        "n_forecasts": 1857,
        "hits": 89,
        "sample_percent": 4.792676359719978,
        "p_value": 0.749235734844665,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "BVSP",
        "nominal_probability": 0.05,
        "n_forecasts": 1857,
        "hits": 89,
        "sample_percent": 4.792676359719978,
        "p_value": 0.749235734844665,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "TSX",
        "nominal_probability": 0.05,
        "n_forecasts": 1884,
        "hits": 97,
        "sample_percent": 5.148619957537155,
        "p_value": 0.7510658378472864,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "CAC",
        "nominal_probability": 0.05,
        "n_forecasts": 1917,
        "hits": 92,
        "sample_percent": 4.7991653625456445,
        "p_value": 0.7530668688515464,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "HSI",
        "nominal_probability": 0.05,
        "n_forecasts": 1848,
        "hits": 89,
        "sample_percent": 4.816017316017316,
        "p_value": 0.7894470527498785,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "NIKKEI",
        "nominal_probability": 0.01,
        "n_forecasts": 1838,
        "hits": 19,
        "sample_percent": 1.0337323177366704,
        "p_value": 0.8146385238414521,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "NIKKEI",
        "nominal_probability": 0.01,
        "n_forecasts": 1838,
        "hits": 19,
        "sample_percent": 1.0337323177366704,
        "p_value": 0.8146385238414521,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "NIKKEI",
        "nominal_probability": 0.01,
        "n_forecasts": 1838,
        "hits": 19,
        "sample_percent": 1.0337323177366704,
        "p_value": 0.8146385238414521,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "HSI",
        "nominal_probability": 0.01,
        "n_forecasts": 1848,
        "hits": 19,
        "sample_percent": 1.0281385281385282,
        "p_value": 0.8155792103182171,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "HSI",
        "nominal_probability": 0.01,
        "n_forecasts": 1848,
        "hits": 19,
        "sample_percent": 1.0281385281385282,
        "p_value": 0.8155792103182171,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "HSI",
        "nominal_probability": 0.01,
        "n_forecasts": 1848,
        "hits": 19,
        "sample_percent": 1.0281385281385282,
        "p_value": 0.8155792103182171,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "HSI",
        "nominal_probability": 0.05,
        "n_forecasts": 1848,
        "hits": 94,
        "sample_percent": 5.086580086580087,
        "p_value": 0.8310378988998479,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "HSI",
        "nominal_probability": 0.05,
        "n_forecasts": 1848,
        "hits": 94,
        "sample_percent": 5.086580086580087,
        "p_value": 0.8310378988998479,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "HSI",
        "nominal_probability": 0.05,
        "n_forecasts": 1848,
        "hits": 94,
        "sample_percent": 5.086580086580087,
        "p_value": 0.8310378988998479,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "STOXX50",
        "nominal_probability": 0.05,
        "n_forecasts": 1336,
        "hits": 68,
        "sample_percent": 5.089820359281437,
        "p_value": 0.8506417347290223,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "HSI",
        "nominal_probability": 0.05,
        "n_forecasts": 1848,
        "hits": 93,
        "sample_percent": 5.032467532467533,
        "p_value": 0.9150368924432856,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "FTSE",
        "nominal_probability": 0.05,
        "n_forecasts": 1894,
        "hits": 95,
        "sample_percent": 5.01583949313622,
        "p_value": 0.9579439589889585,
        "holm_p_value": 1.0,
        "reject_at_05": false
      }
    ]
  },
  "excluding_NDX": {
    "markets": 11,
    "tests": 176,
    "rejections": 45,
    "all_rejections_have_excess_hits": true,
    "rejections_by_probability_and_density": {
      "01_Gaussian": 36,
      "01_Student": 5,
      "05_Gaussian": 4,
      "05_Student": 0
    },
    "largest_rejected_holm_p": 0.03523729679105147,
    "smallest_nonrejected_holm_p": 0.05820901282548623,
    "equal_market_percentages": [
      {
        "model": "G-L",
        "markets": 11,
        "equal_market_percent_01": 1.9008951889887997,
        "equal_market_percent_05": 4.9874380449970355
      },
      {
        "model": "G-DP",
        "markets": 11,
        "equal_market_percent_01": 2.363638697409787,
        "equal_market_percent_05": 5.706620032519658
      },
      {
        "model": "G-C",
        "markets": 11,
        "equal_market_percent_01": 2.5858186621351886,
        "equal_market_percent_05": 6.22693703682348
      },
      {
        "model": "G-M",
        "markets": 11,
        "equal_market_percent_01": 2.6183988566109377,
        "equal_market_percent_05": 6.19284964971364
      },
      {
        "model": "T-L",
        "markets": 11,
        "equal_market_percent_01": 1.4451498643502676,
        "equal_market_percent_05": 5.397365275529276
      },
      {
        "model": "T-DP",
        "markets": 11,
        "equal_market_percent_01": 1.5093656656413523,
        "equal_market_percent_05": 5.4064419945300495
      },
      {
        "model": "T-C",
        "markets": 11,
        "equal_market_percent_01": 1.5307820478990157,
        "equal_market_percent_05": 5.4588739522296015
      },
      {
        "model": "T-M",
        "markets": 11,
        "equal_market_percent_01": 1.5625342020570907,
        "equal_market_percent_05": 5.397743457788872
      }
    ],
    "tests_sorted_by_p_value": [
      {
        "model": "G-M",
        "market": "ASX",
        "nominal_probability": 0.01,
        "n_forecasts": 1895,
        "hits": 62,
        "sample_percent": 3.271767810026385,
        "p_value": 2.6606848866625358e-15,
        "holm_p_value": 4.682805400526063e-13,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "ASX",
        "nominal_probability": 0.01,
        "n_forecasts": 1895,
        "hits": 57,
        "sample_percent": 3.0079155672823217,
        "p_value": 9.771123110191149e-13,
        "holm_p_value": 1.709946544283451e-10,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "DJI",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 56,
        "sample_percent": 2.96767355590885,
        "p_value": 2.5709134737777905e-12,
        "holm_p_value": 4.4733894443733555e-10,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "SPX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 55,
        "sample_percent": 2.9146793852676205,
        "p_value": 7.84731359738132e-12,
        "holm_p_value": 1.3575852523469684e-09,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "TSX",
        "nominal_probability": 0.01,
        "n_forecasts": 1884,
        "hits": 53,
        "sample_percent": 2.813163481953291,
        "p_value": 6.542737001248427e-11,
        "holm_p_value": 1.1253507642147294e-08,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "ASX",
        "nominal_probability": 0.01,
        "n_forecasts": 1895,
        "hits": 53,
        "sample_percent": 2.796833773087071,
        "p_value": 8.034337458583803e-11,
        "holm_p_value": 1.3738717054178302e-08,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "FTSE",
        "nominal_probability": 0.01,
        "n_forecasts": 1894,
        "hits": 52,
        "sample_percent": 2.7455121436114043,
        "p_value": 2.2687386772859956e-10,
        "holm_p_value": 3.856855751386192e-08,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "DAX",
        "nominal_probability": 0.01,
        "n_forecasts": 1905,
        "hits": 52,
        "sample_percent": 2.729658792650919,
        "p_value": 2.7650577666183016e-10,
        "holm_p_value": 4.6729476255849293e-08,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "CAC",
        "nominal_probability": 0.01,
        "n_forecasts": 1917,
        "hits": 52,
        "sample_percent": 2.712571726656234,
        "p_value": 3.4241851284752074e-10,
        "holm_p_value": 5.752631015838348e-08,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "TSX",
        "nominal_probability": 0.01,
        "n_forecasts": 1884,
        "hits": 51,
        "sample_percent": 2.7070063694267517,
        "p_value": 5.369475352466144e-10,
        "holm_p_value": 8.967023838618459e-08,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "SPX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 51,
        "sample_percent": 2.7027027027027026,
        "p_value": 5.661552673758216e-10,
        "holm_p_value": 9.398177438438639e-08,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "STOXX50",
        "nominal_probability": 0.01,
        "n_forecasts": 1336,
        "hits": 41,
        "sample_percent": 3.068862275449102,
        "p_value": 7.446544915950064e-10,
        "holm_p_value": 1.2286799111317605e-07,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "DJI",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 50,
        "sample_percent": 2.649708532061473,
        "p_value": 1.572947451560746e-09,
        "holm_p_value": 2.5796338205596236e-07,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "SPX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 50,
        "sample_percent": 2.649708532061473,
        "p_value": 1.572947451560746e-09,
        "holm_p_value": 2.5796338205596236e-07,
        "reject_at_05": true
      },
      {
        "model": "G-L",
        "market": "ASX",
        "nominal_probability": 0.01,
        "n_forecasts": 1895,
        "hits": 50,
        "sample_percent": 2.638522427440633,
        "p_value": 1.802689268944861e-09,
        "holm_p_value": 2.920356615690675e-07,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "STOXX50",
        "nominal_probability": 0.01,
        "n_forecasts": 1336,
        "hits": 40,
        "sample_percent": 2.9940119760479043,
        "p_value": 2.358023952234325e-09,
        "holm_p_value": 3.796418563097263e-07,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "DJI",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 49,
        "sample_percent": 2.596714361420244,
        "p_value": 4.284384509084807e-09,
        "holm_p_value": 6.855015214535692e-07,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "HSI",
        "nominal_probability": 0.01,
        "n_forecasts": 1848,
        "hits": 48,
        "sample_percent": 2.5974025974025974,
        "p_value": 6.056340971569128e-09,
        "holm_p_value": 9.629582144794913e-07,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "FTSE",
        "nominal_probability": 0.01,
        "n_forecasts": 1894,
        "hits": 48,
        "sample_percent": 2.5343189017951424,
        "p_value": 1.8198721086218574e-08,
        "holm_p_value": 2.8753979316225347e-06,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "DAX",
        "nominal_probability": 0.01,
        "n_forecasts": 1905,
        "hits": 48,
        "sample_percent": 2.5196850393700787,
        "p_value": 2.0070351438212783e-08,
        "holm_p_value": 3.151045175799407e-06,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "CAC",
        "nominal_probability": 0.01,
        "n_forecasts": 1917,
        "hits": 48,
        "sample_percent": 2.503912363067293,
        "p_value": 2.2678077933967894e-08,
        "holm_p_value": 3.5377801576989912e-06,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "CAC",
        "nominal_probability": 0.01,
        "n_forecasts": 1917,
        "hits": 47,
        "sample_percent": 2.4517475221700575,
        "p_value": 5.1616952667502186e-08,
        "holm_p_value": 8.000627663462838e-06,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "STOXX50",
        "nominal_probability": 0.01,
        "n_forecasts": 1336,
        "hits": 36,
        "sample_percent": 2.694610778443114,
        "p_value": 1.8394016288548766e-07,
        "holm_p_value": 2.83267850843651e-05,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "TSX",
        "nominal_probability": 0.01,
        "n_forecasts": 1884,
        "hits": 45,
        "sample_percent": 2.388535031847134,
        "p_value": 1.898501940663709e-07,
        "holm_p_value": 2.9047079692154746e-05,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "NIKKEI",
        "nominal_probability": 0.01,
        "n_forecasts": 1838,
        "hits": 44,
        "sample_percent": 2.3939064200217626,
        "p_value": 2.4421748040938443e-07,
        "holm_p_value": 3.712105702222643e-05,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "FTSE",
        "nominal_probability": 0.01,
        "n_forecasts": 1894,
        "hits": 45,
        "sample_percent": 2.3759239704329462,
        "p_value": 3.212381939174287e-07,
        "holm_p_value": 4.8506967281531734e-05,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "DAX",
        "nominal_probability": 0.01,
        "n_forecasts": 1905,
        "hits": 45,
        "sample_percent": 2.3622047244094486,
        "p_value": 3.4648231596995045e-07,
        "holm_p_value": 5.1972347395492564e-05,
        "reject_at_05": true
      },
      {
        "model": "G-L",
        "market": "SPX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 41,
        "sample_percent": 2.172760996290408,
        "p_value": 7.246004327948627e-06,
        "holm_p_value": 0.0010796546448643453,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "NIKKEI",
        "nominal_probability": 0.01,
        "n_forecasts": 1838,
        "hits": 40,
        "sample_percent": 2.176278563656148,
        "p_value": 9.349284192323139e-06,
        "holm_p_value": 0.0013836940604638245,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "HSI",
        "nominal_probability": 0.01,
        "n_forecasts": 1848,
        "hits": 40,
        "sample_percent": 2.1645021645021645,
        "p_value": 1.017774935775533e-05,
        "holm_p_value": 0.0014961291555900336,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "NIKKEI",
        "nominal_probability": 0.01,
        "n_forecasts": 1838,
        "hits": 39,
        "sample_percent": 2.121871599564744,
        "p_value": 1.870939638529107e-05,
        "holm_p_value": 0.0027315718722524963,
        "reject_at_05": true
      },
      {
        "model": "G-L",
        "market": "TSX",
        "nominal_probability": 0.01,
        "n_forecasts": 1884,
        "hits": 39,
        "sample_percent": 2.070063694267516,
        "p_value": 3.6804236272154045e-05,
        "holm_p_value": 0.005336614259462336,
        "reject_at_05": true
      },
      {
        "model": "T-C",
        "market": "DJI",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 39,
        "sample_percent": 2.066772655007949,
        "p_value": 3.759013785250908e-05,
        "holm_p_value": 0.005412979850761308,
        "reject_at_05": true
      },
      {
        "model": "G-L",
        "market": "FTSE",
        "nominal_probability": 0.01,
        "n_forecasts": 1894,
        "hits": 39,
        "sample_percent": 2.0591341077085534,
        "p_value": 3.956580571331159e-05,
        "holm_p_value": 0.005657910217003558,
        "reject_at_05": true
      },
      {
        "model": "T-M",
        "market": "ASX",
        "nominal_probability": 0.01,
        "n_forecasts": 1895,
        "hits": 38,
        "sample_percent": 2.005277044854881,
        "p_value": 0.00010627813661993507,
        "holm_p_value": 0.01509149540003078,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "DAX",
        "nominal_probability": 0.05,
        "n_forecasts": 1905,
        "hits": 134,
        "sample_percent": 7.034120734908137,
        "p_value": 0.00011834603645253715,
        "holm_p_value": 0.016686791139807738,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "DAX",
        "nominal_probability": 0.05,
        "n_forecasts": 1905,
        "hits": 133,
        "sample_percent": 6.981627296587926,
        "p_value": 0.0001495081322600735,
        "holm_p_value": 0.020931138516410288,
        "reject_at_05": true
      },
      {
        "model": "G-L",
        "market": "STOXX50",
        "nominal_probability": 0.01,
        "n_forecasts": 1336,
        "hits": 29,
        "sample_percent": 2.1706586826347305,
        "p_value": 0.00014966226507523772,
        "holm_p_value": 0.020931138516410288,
        "reject_at_05": true
      },
      {
        "model": "G-L",
        "market": "DJI",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 37,
        "sample_percent": 1.9607843137254901,
        "p_value": 0.0001715774972852831,
        "holm_p_value": 0.023677694625369065,
        "reject_at_05": true
      },
      {
        "model": "T-DP",
        "market": "DJI",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 37,
        "sample_percent": 1.9607843137254901,
        "p_value": 0.0001715774972852831,
        "holm_p_value": 0.023677694625369065,
        "reject_at_05": true
      },
      {
        "model": "T-M",
        "market": "DJI",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 37,
        "sample_percent": 1.9607843137254901,
        "p_value": 0.0001715774972852831,
        "holm_p_value": 0.023677694625369065,
        "reject_at_05": true
      },
      {
        "model": "T-M",
        "market": "SPX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 37,
        "sample_percent": 1.9607843137254901,
        "p_value": 0.0001715774972852831,
        "holm_p_value": 0.023677694625369065,
        "reject_at_05": true
      },
      {
        "model": "G-C",
        "market": "ASX",
        "nominal_probability": 0.05,
        "n_forecasts": 1895,
        "hits": 132,
        "sample_percent": 6.965699208443271,
        "p_value": 0.00017697005909081756,
        "holm_p_value": 0.023713987918169553,
        "reject_at_05": true
      },
      {
        "model": "G-DP",
        "market": "HSI",
        "nominal_probability": 0.01,
        "n_forecasts": 1848,
        "hits": 36,
        "sample_percent": 1.948051948051948,
        "p_value": 0.0002359765494667138,
        "holm_p_value": 0.03138488107907293,
        "reject_at_05": true
      },
      {
        "model": "G-M",
        "market": "ASX",
        "nominal_probability": 0.05,
        "n_forecasts": 1895,
        "hits": 131,
        "sample_percent": 6.912928759894459,
        "p_value": 0.0002669492181140263,
        "holm_p_value": 0.03523729679105147,
        "reject_at_05": true
      },
      {
        "model": "T-C",
        "market": "STOXX50",
        "nominal_probability": 0.01,
        "n_forecasts": 1336,
        "hits": 28,
        "sample_percent": 2.095808383233533,
        "p_value": 0.00044434360935485676,
        "holm_p_value": 0.05820901282548623,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "STOXX50",
        "nominal_probability": 0.01,
        "n_forecasts": 1336,
        "hits": 27,
        "sample_percent": 2.0209580838323356,
        "p_value": 0.0007842814507766577,
        "holm_p_value": 0.1019565886009655,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "STOXX50",
        "nominal_probability": 0.01,
        "n_forecasts": 1336,
        "hits": 27,
        "sample_percent": 2.0209580838323356,
        "p_value": 0.0007842814507766577,
        "holm_p_value": 0.1019565886009655,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "DJI",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 34,
        "sample_percent": 1.8018018018018018,
        "p_value": 0.001560132713800955,
        "holm_p_value": 0.19969698736652225,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "ASX",
        "nominal_probability": 0.01,
        "n_forecasts": 1895,
        "hits": 34,
        "sample_percent": 1.7941952506596306,
        "p_value": 0.0016029420833211679,
        "holm_p_value": 0.2035736445817883,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "DAX",
        "nominal_probability": 0.01,
        "n_forecasts": 1905,
        "hits": 34,
        "sample_percent": 1.7847769028871392,
        "p_value": 0.0016650671671642042,
        "holm_p_value": 0.20979846306268973,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "CAC",
        "nominal_probability": 0.01,
        "n_forecasts": 1917,
        "hits": 34,
        "sample_percent": 1.773604590505999,
        "p_value": 0.001752639100426,
        "holm_p_value": 0.21907988755325,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "STOXX50",
        "nominal_probability": 0.01,
        "n_forecasts": 1336,
        "hits": 26,
        "sample_percent": 1.9461077844311376,
        "p_value": 0.0020804792282055453,
        "holm_p_value": 0.2579794242974876,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "SPX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 33,
        "sample_percent": 1.7488076311605723,
        "p_value": 0.002445685561975947,
        "holm_p_value": 0.30081932412304146,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "ASX",
        "nominal_probability": 0.01,
        "n_forecasts": 1895,
        "hits": 33,
        "sample_percent": 1.7414248021108178,
        "p_value": 0.002543631751055312,
        "holm_p_value": 0.31032307362874806,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "ASX",
        "nominal_probability": 0.01,
        "n_forecasts": 1895,
        "hits": 33,
        "sample_percent": 1.7414248021108178,
        "p_value": 0.002543631751055312,
        "holm_p_value": 0.31032307362874806,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "DAX",
        "nominal_probability": 0.01,
        "n_forecasts": 1905,
        "hits": 33,
        "sample_percent": 1.7322834645669292,
        "p_value": 0.003606875928258148,
        "holm_p_value": 0.4328251113909778,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "DAX",
        "nominal_probability": 0.01,
        "n_forecasts": 1905,
        "hits": 33,
        "sample_percent": 1.7322834645669292,
        "p_value": 0.003606875928258148,
        "holm_p_value": 0.4328251113909778,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "DJI",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 122,
        "sample_percent": 6.465288818229995,
        "p_value": 0.0050356321115177126,
        "holm_p_value": 0.5942045891590901,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "SPX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 32,
        "sample_percent": 1.695813460519343,
        "p_value": 0.005045947311578383,
        "holm_p_value": 0.5942045891590901,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "DAX",
        "nominal_probability": 0.05,
        "n_forecasts": 1905,
        "hits": 123,
        "sample_percent": 6.456692913385827,
        "p_value": 0.005247028789484432,
        "holm_p_value": 0.6086553395801941,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "STOXX50",
        "nominal_probability": 0.05,
        "n_forecasts": 1336,
        "hits": 89,
        "sample_percent": 6.661676646706587,
        "p_value": 0.00689029232229917,
        "holm_p_value": 0.7923836170644045,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "ASX",
        "nominal_probability": 0.05,
        "n_forecasts": 1895,
        "hits": 121,
        "sample_percent": 6.385224274406332,
        "p_value": 0.007129917297308423,
        "holm_p_value": 0.8128105718931602,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "DJI",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 120,
        "sample_percent": 6.359300476947536,
        "p_value": 0.008225532070211932,
        "holm_p_value": 0.9294851239339483,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "SPX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 120,
        "sample_percent": 6.359300476947536,
        "p_value": 0.008225532070211932,
        "holm_p_value": 0.9294851239339483,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "TSX",
        "nominal_probability": 0.01,
        "n_forecasts": 1884,
        "hits": 31,
        "sample_percent": 1.645435244161359,
        "p_value": 0.010122817302251931,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "TSX",
        "nominal_probability": 0.01,
        "n_forecasts": 1884,
        "hits": 31,
        "sample_percent": 1.645435244161359,
        "p_value": 0.010122817302251931,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "SPX",
        "nominal_probability": 0.01,
        "n_forecasts": 1887,
        "hits": 31,
        "sample_percent": 1.6428192898781133,
        "p_value": 0.01017826534860504,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "HSI",
        "nominal_probability": 0.05,
        "n_forecasts": 1848,
        "hits": 117,
        "sample_percent": 6.3311688311688314,
        "p_value": 0.010359090363211363,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "SPX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 119,
        "sample_percent": 6.306306306306307,
        "p_value": 0.011158872266948795,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "HSI",
        "nominal_probability": 0.01,
        "n_forecasts": 1848,
        "hits": 30,
        "sample_percent": 1.6233766233766234,
        "p_value": 0.013201595313544909,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "BVSP",
        "nominal_probability": 0.05,
        "n_forecasts": 1857,
        "hits": 70,
        "sample_percent": 3.769520732364028,
        "p_value": 0.014178016008371833,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "TSX",
        "nominal_probability": 0.01,
        "n_forecasts": 1884,
        "hits": 30,
        "sample_percent": 1.5923566878980893,
        "p_value": 0.014444124620602744,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "DAX",
        "nominal_probability": 0.05,
        "n_forecasts": 1905,
        "hits": 119,
        "sample_percent": 6.246719160104987,
        "p_value": 0.01545442190335462,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "DAX",
        "nominal_probability": 0.05,
        "n_forecasts": 1905,
        "hits": 119,
        "sample_percent": 6.246719160104987,
        "p_value": 0.01545442190335462,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "FTSE",
        "nominal_probability": 0.05,
        "n_forecasts": 1894,
        "hits": 118,
        "sample_percent": 6.2302006335797255,
        "p_value": 0.017500678837268746,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "FTSE",
        "nominal_probability": 0.05,
        "n_forecasts": 1894,
        "hits": 118,
        "sample_percent": 6.2302006335797255,
        "p_value": 0.017500678837268746,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "CAC",
        "nominal_probability": 0.05,
        "n_forecasts": 1917,
        "hits": 119,
        "sample_percent": 6.2076160667709965,
        "p_value": 0.018223982422996162,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "NIKKEI",
        "nominal_probability": 0.01,
        "n_forecasts": 1838,
        "hits": 29,
        "sample_percent": 1.5778019586507073,
        "p_value": 0.018307770314957186,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "BVSP",
        "nominal_probability": 0.01,
        "n_forecasts": 1857,
        "hits": 29,
        "sample_percent": 1.56165858912224,
        "p_value": 0.019402798322324357,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "BVSP",
        "nominal_probability": 0.01,
        "n_forecasts": 1857,
        "hits": 29,
        "sample_percent": 1.56165858912224,
        "p_value": 0.019402798322324357,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "BVSP",
        "nominal_probability": 0.01,
        "n_forecasts": 1857,
        "hits": 29,
        "sample_percent": 1.56165858912224,
        "p_value": 0.019402798322324357,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "DAX",
        "nominal_probability": 0.01,
        "n_forecasts": 1905,
        "hits": 30,
        "sample_percent": 1.5748031496062993,
        "p_value": 0.020216048410139482,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "DAX",
        "nominal_probability": 0.01,
        "n_forecasts": 1905,
        "hits": 30,
        "sample_percent": 1.5748031496062993,
        "p_value": 0.020216048410139482,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "CAC",
        "nominal_probability": 0.01,
        "n_forecasts": 1917,
        "hits": 30,
        "sample_percent": 1.5649452269170578,
        "p_value": 0.02062085316632787,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "TSX",
        "nominal_probability": 0.01,
        "n_forecasts": 1884,
        "hits": 29,
        "sample_percent": 1.5392781316348196,
        "p_value": 0.026655167377665132,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "FTSE",
        "nominal_probability": 0.01,
        "n_forecasts": 1894,
        "hits": 29,
        "sample_percent": 1.5311510031678985,
        "p_value": 0.02723246748716626,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "CAC",
        "nominal_probability": 0.01,
        "n_forecasts": 1917,
        "hits": 29,
        "sample_percent": 1.5127803860198226,
        "p_value": 0.02886815169638411,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "DAX",
        "nominal_probability": 0.05,
        "n_forecasts": 1905,
        "hits": 116,
        "sample_percent": 6.089238845144357,
        "p_value": 0.031137667891450106,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "HSI",
        "nominal_probability": 0.05,
        "n_forecasts": 1848,
        "hits": 113,
        "sample_percent": 6.1147186147186146,
        "p_value": 0.03254020169724467,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "STOXX50",
        "nominal_probability": 0.05,
        "n_forecasts": 1336,
        "hits": 84,
        "sample_percent": 6.287425149700598,
        "p_value": 0.03793935009562365,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "TSX",
        "nominal_probability": 0.05,
        "n_forecasts": 1884,
        "hits": 114,
        "sample_percent": 6.050955414012739,
        "p_value": 0.03915524723895889,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "BVSP",
        "nominal_probability": 0.05,
        "n_forecasts": 1857,
        "hits": 74,
        "sample_percent": 3.984921917070544,
        "p_value": 0.043051578436529694,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "CAC",
        "nominal_probability": 0.05,
        "n_forecasts": 1917,
        "hits": 115,
        "sample_percent": 5.998956703182055,
        "p_value": 0.046465658710433004,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "FTSE",
        "nominal_probability": 0.01,
        "n_forecasts": 1894,
        "hits": 28,
        "sample_percent": 1.478352692713833,
        "p_value": 0.04802895888452001,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "FTSE",
        "nominal_probability": 0.01,
        "n_forecasts": 1894,
        "hits": 28,
        "sample_percent": 1.478352692713833,
        "p_value": 0.04802895888452001,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "FTSE",
        "nominal_probability": 0.01,
        "n_forecasts": 1894,
        "hits": 28,
        "sample_percent": 1.478352692713833,
        "p_value": 0.04802895888452001,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "CAC",
        "nominal_probability": 0.01,
        "n_forecasts": 1917,
        "hits": 28,
        "sample_percent": 1.4606155451225873,
        "p_value": 0.04996457422751091,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "NIKKEI",
        "nominal_probability": 0.05,
        "n_forecasts": 1838,
        "hits": 110,
        "sample_percent": 5.984766050054407,
        "p_value": 0.060732662236870585,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "BVSP",
        "nominal_probability": 0.05,
        "n_forecasts": 1857,
        "hits": 75,
        "sample_percent": 4.038772213247173,
        "p_value": 0.06208048940721507,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "BVSP",
        "nominal_probability": 0.05,
        "n_forecasts": 1857,
        "hits": 75,
        "sample_percent": 4.038772213247173,
        "p_value": 0.06208048940721507,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "ASX",
        "nominal_probability": 0.05,
        "n_forecasts": 1895,
        "hits": 112,
        "sample_percent": 5.910290237467018,
        "p_value": 0.07292722904940234,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "ASX",
        "nominal_probability": 0.05,
        "n_forecasts": 1895,
        "hits": 112,
        "sample_percent": 5.910290237467018,
        "p_value": 0.07292722904940234,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "TSX",
        "nominal_probability": 0.05,
        "n_forecasts": 1884,
        "hits": 111,
        "sample_percent": 5.89171974522293,
        "p_value": 0.08082224567954328,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "ASX",
        "nominal_probability": 0.05,
        "n_forecasts": 1895,
        "hits": 111,
        "sample_percent": 5.857519788918206,
        "p_value": 0.09141938875728996,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "STOXX50",
        "nominal_probability": 0.05,
        "n_forecasts": 1336,
        "hits": 80,
        "sample_percent": 5.9880239520958085,
        "p_value": 0.10230383085347942,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "CAC",
        "nominal_probability": 0.05,
        "n_forecasts": 1917,
        "hits": 111,
        "sample_percent": 5.790297339593114,
        "p_value": 0.1157075393506159,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "TSX",
        "nominal_probability": 0.05,
        "n_forecasts": 1884,
        "hits": 109,
        "sample_percent": 5.785562632696391,
        "p_value": 0.12493091838989057,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "DJI",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 109,
        "sample_percent": 5.776364599894012,
        "p_value": 0.12534418998874838,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "DJI",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 109,
        "sample_percent": 5.776364599894012,
        "p_value": 0.12534418998874838,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "DJI",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 109,
        "sample_percent": 5.776364599894012,
        "p_value": 0.12534418998874838,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "DAX",
        "nominal_probability": 0.05,
        "n_forecasts": 1905,
        "hits": 110,
        "sample_percent": 5.774278215223097,
        "p_value": 0.12706016447772558,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "CAC",
        "nominal_probability": 0.01,
        "n_forecasts": 1917,
        "hits": 26,
        "sample_percent": 1.356285863328117,
        "p_value": 0.13338264397170735,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "ASX",
        "nominal_probability": 0.05,
        "n_forecasts": 1895,
        "hits": 109,
        "sample_percent": 5.75197889182058,
        "p_value": 0.13965236946634207,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "BVSP",
        "nominal_probability": 0.05,
        "n_forecasts": 1857,
        "hits": 79,
        "sample_percent": 4.254173397953688,
        "p_value": 0.15035576005094278,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "SPX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 108,
        "sample_percent": 5.723370429252782,
        "p_value": 0.15354736391142587,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "DJI",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 108,
        "sample_percent": 5.723370429252782,
        "p_value": 0.15354736391142587,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "ASX",
        "nominal_probability": 0.05,
        "n_forecasts": 1895,
        "hits": 108,
        "sample_percent": 5.699208443271768,
        "p_value": 0.17019359160181197,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "TSX",
        "nominal_probability": 0.05,
        "n_forecasts": 1884,
        "hits": 107,
        "sample_percent": 5.679405520169851,
        "p_value": 0.18593539914149637,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "SPX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 107,
        "sample_percent": 5.670376258611553,
        "p_value": 0.18635027833819223,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "NIKKEI",
        "nominal_probability": 0.05,
        "n_forecasts": 1838,
        "hits": 104,
        "sample_percent": 5.658324265505985,
        "p_value": 0.19868491896598772,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "STOXX50",
        "nominal_probability": 0.05,
        "n_forecasts": 1336,
        "hits": 77,
        "sample_percent": 5.763473053892215,
        "p_value": 0.20876336345454802,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "SPX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 106,
        "sample_percent": 5.617382087970324,
        "p_value": 0.22407694524088953,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "DJI",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 106,
        "sample_percent": 5.617382087970324,
        "p_value": 0.22407694524088953,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "NIKKEI",
        "nominal_probability": 0.05,
        "n_forecasts": 1838,
        "hits": 103,
        "sample_percent": 5.603917301414581,
        "p_value": 0.23870140954434313,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "BVSP",
        "nominal_probability": 0.01,
        "n_forecasts": 1857,
        "hits": 13,
        "sample_percent": 0.7000538502961766,
        "p_value": 0.24152354424156208,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "TSX",
        "nominal_probability": 0.05,
        "n_forecasts": 1884,
        "hits": 105,
        "sample_percent": 5.573248407643312,
        "p_value": 0.2450066954079859,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "TSX",
        "nominal_probability": 0.05,
        "n_forecasts": 1884,
        "hits": 104,
        "sample_percent": 5.520169851380042,
        "p_value": 0.2905047457760611,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "CAC",
        "nominal_probability": 0.05,
        "n_forecasts": 1917,
        "hits": 106,
        "sample_percent": 5.5294731351069375,
        "p_value": 0.2942444761906698,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "CAC",
        "nominal_probability": 0.05,
        "n_forecasts": 1917,
        "hits": 106,
        "sample_percent": 5.5294731351069375,
        "p_value": 0.2942444761906698,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "CAC",
        "nominal_probability": 0.05,
        "n_forecasts": 1917,
        "hits": 106,
        "sample_percent": 5.5294731351069375,
        "p_value": 0.2942444761906698,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "STOXX50",
        "nominal_probability": 0.05,
        "n_forecasts": 1336,
        "hits": 75,
        "sample_percent": 5.61377245508982,
        "p_value": 0.31465705145508427,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "STOXX50",
        "nominal_probability": 0.05,
        "n_forecasts": 1336,
        "hits": 75,
        "sample_percent": 5.61377245508982,
        "p_value": 0.31465705145508427,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "SPX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 104,
        "sample_percent": 5.511393746687864,
        "p_value": 0.31522955571659056,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "FTSE",
        "nominal_probability": 0.05,
        "n_forecasts": 1894,
        "hits": 104,
        "sample_percent": 5.4910242872228086,
        "p_value": 0.3165517729683355,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "FTSE",
        "nominal_probability": 0.05,
        "n_forecasts": 1894,
        "hits": 104,
        "sample_percent": 5.4910242872228086,
        "p_value": 0.3165517729683355,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "TSX",
        "nominal_probability": 0.05,
        "n_forecasts": 1884,
        "hits": 103,
        "sample_percent": 5.467091295116773,
        "p_value": 0.3413935447467005,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "CAC",
        "nominal_probability": 0.05,
        "n_forecasts": 1917,
        "hits": 105,
        "sample_percent": 5.477308294209703,
        "p_value": 0.3451937713374394,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "BVSP",
        "nominal_probability": 0.01,
        "n_forecasts": 1857,
        "hits": 14,
        "sample_percent": 0.7539041464728056,
        "p_value": 0.34949217488121614,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "BVSP",
        "nominal_probability": 0.01,
        "n_forecasts": 1857,
        "hits": 14,
        "sample_percent": 0.7539041464728056,
        "p_value": 0.34949217488121614,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "BVSP",
        "nominal_probability": 0.05,
        "n_forecasts": 1857,
        "hits": 84,
        "sample_percent": 4.523424878836834,
        "p_value": 0.3656531657120767,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "STOXX50",
        "nominal_probability": 0.05,
        "n_forecasts": 1336,
        "hits": 73,
        "sample_percent": 5.4640718562874255,
        "p_value": 0.41472971948590437,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "NIKKEI",
        "nominal_probability": 0.05,
        "n_forecasts": 1838,
        "hits": 84,
        "sample_percent": 4.570184983677911,
        "p_value": 0.42231840429745193,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "SPX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 102,
        "sample_percent": 5.405405405405405,
        "p_value": 0.4278738159707959,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "BVSP",
        "nominal_probability": 0.01,
        "n_forecasts": 1857,
        "hits": 15,
        "sample_percent": 0.8077544426494345,
        "p_value": 0.48347917050925254,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "DJI",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 100,
        "sample_percent": 5.299417064122946,
        "p_value": 0.5264100769580377,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "SPX",
        "nominal_probability": 0.05,
        "n_forecasts": 1887,
        "hits": 100,
        "sample_percent": 5.299417064122946,
        "p_value": 0.5264100769580377,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "DAX",
        "nominal_probability": 0.05,
        "n_forecasts": 1905,
        "hits": 101,
        "sample_percent": 5.301837270341207,
        "p_value": 0.5281810569506824,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "BVSP",
        "nominal_probability": 0.01,
        "n_forecasts": 1857,
        "hits": 21,
        "sample_percent": 1.1308562197092085,
        "p_value": 0.5582322623796809,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "FTSE",
        "nominal_probability": 0.05,
        "n_forecasts": 1894,
        "hits": 100,
        "sample_percent": 5.279831045406547,
        "p_value": 0.5619034775156155,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "FTSE",
        "nominal_probability": 0.05,
        "n_forecasts": 1894,
        "hits": 100,
        "sample_percent": 5.279831045406547,
        "p_value": 0.5619034775156155,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "NIKKEI",
        "nominal_probability": 0.05,
        "n_forecasts": 1838,
        "hits": 97,
        "sample_percent": 5.277475516866159,
        "p_value": 0.5922796638826576,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-DP",
        "market": "HSI",
        "nominal_probability": 0.05,
        "n_forecasts": 1848,
        "hits": 97,
        "sample_percent": 5.248917748917749,
        "p_value": 0.5937947967746591,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "NIKKEI",
        "nominal_probability": 0.05,
        "n_forecasts": 1838,
        "hits": 96,
        "sample_percent": 5.223068552774755,
        "p_value": 0.6302820615034901,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "NIKKEI",
        "nominal_probability": 0.01,
        "n_forecasts": 1838,
        "hits": 20,
        "sample_percent": 1.088139281828074,
        "p_value": 0.6393092364833295,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "NIKKEI",
        "nominal_probability": 0.05,
        "n_forecasts": 1838,
        "hits": 95,
        "sample_percent": 5.168661588683351,
        "p_value": 0.7081142419375277,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "NIKKEI",
        "nominal_probability": 0.05,
        "n_forecasts": 1838,
        "hits": 95,
        "sample_percent": 5.168661588683351,
        "p_value": 0.7081142419375277,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "FTSE",
        "nominal_probability": 0.05,
        "n_forecasts": 1894,
        "hits": 98,
        "sample_percent": 5.174234424498416,
        "p_value": 0.7120352783900205,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "HSI",
        "nominal_probability": 0.01,
        "n_forecasts": 1848,
        "hits": 20,
        "sample_percent": 1.0822510822510822,
        "p_value": 0.7246522748443864,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-C",
        "market": "BVSP",
        "nominal_probability": 0.05,
        "n_forecasts": 1857,
        "hits": 89,
        "sample_percent": 4.792676359719978,
        "p_value": 0.749235734844665,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-M",
        "market": "BVSP",
        "nominal_probability": 0.05,
        "n_forecasts": 1857,
        "hits": 89,
        "sample_percent": 4.792676359719978,
        "p_value": 0.749235734844665,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "TSX",
        "nominal_probability": 0.05,
        "n_forecasts": 1884,
        "hits": 97,
        "sample_percent": 5.148619957537155,
        "p_value": 0.7510658378472864,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "CAC",
        "nominal_probability": 0.05,
        "n_forecasts": 1917,
        "hits": 92,
        "sample_percent": 4.7991653625456445,
        "p_value": 0.7530668688515464,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "HSI",
        "nominal_probability": 0.05,
        "n_forecasts": 1848,
        "hits": 89,
        "sample_percent": 4.816017316017316,
        "p_value": 0.7894470527498785,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "NIKKEI",
        "nominal_probability": 0.01,
        "n_forecasts": 1838,
        "hits": 19,
        "sample_percent": 1.0337323177366704,
        "p_value": 0.8146385238414521,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "NIKKEI",
        "nominal_probability": 0.01,
        "n_forecasts": 1838,
        "hits": 19,
        "sample_percent": 1.0337323177366704,
        "p_value": 0.8146385238414521,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "NIKKEI",
        "nominal_probability": 0.01,
        "n_forecasts": 1838,
        "hits": 19,
        "sample_percent": 1.0337323177366704,
        "p_value": 0.8146385238414521,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "HSI",
        "nominal_probability": 0.01,
        "n_forecasts": 1848,
        "hits": 19,
        "sample_percent": 1.0281385281385282,
        "p_value": 0.8155792103182171,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "HSI",
        "nominal_probability": 0.01,
        "n_forecasts": 1848,
        "hits": 19,
        "sample_percent": 1.0281385281385282,
        "p_value": 0.8155792103182171,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "HSI",
        "nominal_probability": 0.01,
        "n_forecasts": 1848,
        "hits": 19,
        "sample_percent": 1.0281385281385282,
        "p_value": 0.8155792103182171,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-C",
        "market": "HSI",
        "nominal_probability": 0.05,
        "n_forecasts": 1848,
        "hits": 94,
        "sample_percent": 5.086580086580087,
        "p_value": 0.8310378988998479,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-DP",
        "market": "HSI",
        "nominal_probability": 0.05,
        "n_forecasts": 1848,
        "hits": 94,
        "sample_percent": 5.086580086580087,
        "p_value": 0.8310378988998479,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-L",
        "market": "HSI",
        "nominal_probability": 0.05,
        "n_forecasts": 1848,
        "hits": 94,
        "sample_percent": 5.086580086580087,
        "p_value": 0.8310378988998479,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "STOXX50",
        "nominal_probability": 0.05,
        "n_forecasts": 1336,
        "hits": 68,
        "sample_percent": 5.089820359281437,
        "p_value": 0.8506417347290223,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "T-M",
        "market": "HSI",
        "nominal_probability": 0.05,
        "n_forecasts": 1848,
        "hits": 93,
        "sample_percent": 5.032467532467533,
        "p_value": 0.9150368924432856,
        "holm_p_value": 1.0,
        "reject_at_05": false
      },
      {
        "model": "G-L",
        "market": "FTSE",
        "nominal_probability": 0.05,
        "n_forecasts": 1894,
        "hits": 95,
        "sample_percent": 5.01583949313622,
        "p_value": 0.9579439589889585,
        "holm_p_value": 1.0,
        "reject_at_05": false
      }
    ]
  }
}


==> anc/reported_empirical_counts.csv <==
model,market,n_forecasts,hits_01,reported_percent_01,hits_05,reported_percent_05
G-L,SPX,1887,41,2.17,100,5.30
G-L,NDX,1887,39,2.07,105,5.56
G-L,DJI,1887,37,1.96,100,5.30
G-L,FTSE,1894,39,2.06,95,5.02
G-L,DAX,1905,33,1.73,101,5.30
G-L,CAC,1917,34,1.77,92,4.80
G-L,STOXX50,1336,29,2.17,68,5.09
G-L,NIKKEI,1838,29,1.58,84,4.57
G-L,HSI,1848,30,1.62,89,4.82
G-L,TSX,1884,39,2.07,97,5.15
G-L,ASX,1895,50,2.64,109,5.75
G-L,BVSP,1857,21,1.13,70,3.77
G-DP,SPX,1887,50,2.65,108,5.72
G-DP,NDX,1887,41,2.17,108,5.72
G-DP,DJI,1887,49,2.60,109,5.78
G-DP,FTSE,1894,45,2.38,104,5.49
G-DP,DAX,1905,45,2.36,123,6.46
G-DP,CAC,1917,48,2.50,111,5.79
G-DP,STOXX50,1336,36,2.69,80,5.99
G-DP,NIKKEI,1838,39,2.12,103,5.60
G-DP,HSI,1848,36,1.95,97,5.25
G-DP,TSX,1884,45,2.39,109,5.79
G-DP,ASX,1895,53,2.80,121,6.39
G-DP,BVSP,1857,29,1.56,84,4.52
G-C,SPX,1887,51,2.70,119,6.31
G-C,NDX,1887,46,2.44,117,6.20
G-C,DJI,1887,50,2.65,120,6.36
G-C,FTSE,1894,52,2.75,118,6.23
G-C,DAX,1905,52,2.73,133,6.98
G-C,CAC,1917,52,2.71,119,6.21
G-C,STOXX50,1336,41,3.07,89,6.66
G-C,NIKKEI,1838,44,2.39,110,5.98
G-C,HSI,1848,40,2.16,113,6.11
G-C,TSX,1884,51,2.71,111,5.89
G-C,ASX,1895,57,3.01,132,6.97
G-C,BVSP,1857,29,1.56,89,4.79
G-M,SPX,1887,55,2.91,120,6.36
G-M,NDX,1887,51,2.70,122,6.47
G-M,DJI,1887,56,2.97,122,6.47
G-M,FTSE,1894,48,2.53,118,6.23
G-M,DAX,1905,48,2.52,134,7.03
G-M,CAC,1917,47,2.45,115,6.00
G-M,STOXX50,1336,40,2.99,84,6.29
G-M,NIKKEI,1838,40,2.18,104,5.66
G-M,HSI,1848,48,2.60,117,6.33
G-M,TSX,1884,53,2.81,114,6.05
G-M,ASX,1895,62,3.27,131,6.91
G-M,BVSP,1857,29,1.56,89,4.79
T-L,SPX,1887,31,1.64,102,5.41
T-L,NDX,1887,30,1.59,100,5.30
T-L,DJI,1887,34,1.80,106,5.62
T-L,FTSE,1894,28,1.48,98,5.17
T-L,DAX,1905,30,1.57,116,6.09
T-L,CAC,1917,26,1.36,106,5.53
T-L,STOXX50,1336,26,1.95,75,5.61
T-L,NIKKEI,1838,19,1.03,96,5.22
T-L,HSI,1848,19,1.03,94,5.09
T-L,TSX,1884,29,1.54,104,5.52
T-L,ASX,1895,33,1.74,111,5.86
T-L,BVSP,1857,14,0.75,79,4.25
T-DP,SPX,1887,32,1.70,106,5.62
T-DP,NDX,1887,30,1.59,102,5.41
T-DP,DJI,1887,37,1.96,108,5.72
T-DP,FTSE,1894,28,1.48,100,5.28
T-DP,DAX,1905,34,1.78,119,6.25
T-DP,CAC,1917,29,1.51,106,5.53
T-DP,STOXX50,1336,27,2.02,75,5.61
T-DP,NIKKEI,1838,19,1.03,95,5.17
T-DP,HSI,1848,19,1.03,94,5.09
T-DP,TSX,1884,30,1.59,103,5.47
T-DP,ASX,1895,33,1.74,108,5.70
T-DP,BVSP,1857,14,0.75,75,4.04
T-C,SPX,1887,33,1.75,104,5.51
T-C,NDX,1887,30,1.59,99,5.25
T-C,DJI,1887,39,2.07,109,5.78
T-C,FTSE,1894,28,1.48,100,5.28
T-C,DAX,1905,33,1.73,119,6.25
T-C,CAC,1917,28,1.46,105,5.48
T-C,STOXX50,1336,28,2.10,77,5.76
T-C,NIKKEI,1838,20,1.09,97,5.28
T-C,HSI,1848,19,1.03,94,5.09
T-C,TSX,1884,31,1.65,107,5.68
T-C,ASX,1895,34,1.79,112,5.91
T-C,BVSP,1857,13,0.70,75,4.04
T-M,SPX,1887,37,1.96,107,5.67
T-M,NDX,1887,29,1.54,105,5.56
T-M,DJI,1887,37,1.96,109,5.78
T-M,FTSE,1894,29,1.53,104,5.49
T-M,DAX,1905,30,1.57,110,5.77
T-M,CAC,1917,30,1.56,106,5.53
T-M,STOXX50,1336,27,2.02,73,5.46
T-M,NIKKEI,1838,19,1.03,95,5.17
T-M,HSI,1848,20,1.08,93,5.03
T-M,TSX,1884,31,1.65,105,5.57
T-M,ASX,1895,38,2.01,112,5.91
T-M,BVSP,1857,15,0.81,74,3.98


==> anc/reproduce_analytic_figures.py <==
"""Regenerate the two deterministic supplementary figures and their numerical data.

Python 3 with NumPy, SciPy and Matplotlib. Run from any working directory.
No historical observations, fitted parameters or Monte Carlo results are used.
Both targets are population scoring-rule projections of the declared mixture.
"""
from pathlib import Path
import csv,json,math
import numpy as np
from scipy.integrate import quad
from scipy.optimize import brentq
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

HERE=Path(__file__).resolve().parent
# Public source layout: scripts in anc/ and illustrations in figures/.
OUT=HERE.parent/'figures' if HERE.name=='anc' else HERE/'generated_figures'
OUT.mkdir(parents=True,exist_ok=True)
BETA=.15;ELL=2.;EPS=.05
SQ=math.sqrt(2/math.pi); C=1/math.sqrt(math.pi)

def driver(name,z):
    z=np.asarray(z)
    if name=='Gaussian log':return z*z-1
    if name=='Density power':return (2*math.pi)**(-BETA/2)*((1+BETA)*np.exp(-BETA*z*z/2)*(z*z-1)+BETA/math.sqrt(1+BETA))
    if name=='CRPS':return C-SQ*np.exp(-z*z/2)
    D=ELL*ELL+1
    return 2*ELL/math.sqrt(D)*np.exp(-z*z/(2*D))*(z*z/D**2-1/D)+2*ELL/(ELL*ELL+2)**1.5

def bvalue(name):
    return quad(lambda z:2*math.exp(-z*z/2)/math.sqrt(2*math.pi)*float(driver(name,z))*(z*z-1)/2,0,np.inf,epsabs=1e-12,epsrel=1e-12)[0]

def mean_driver(name,v,tau):
    variances=(1.,tau);weights=(1-EPS,EPS)
    if name=='Gaussian log':return sum(p*t/v for p,t in zip(weights,variances))-1
    if name=='CRPS':return C-SQ*sum(p/math.sqrt(1+t/v) for p,t in zip(weights,variances))
    if name=='Density power':
        def value(t):
            r=t/v;u=1+BETA*r
            return (2*math.pi)**(-BETA/2)*((1+BETA)*(r/u**1.5-u**-.5)+BETA/math.sqrt(1+BETA))
        return sum(p*value(t) for p,t in zip(weights,variances))
    return 2*ELL*v*((ELL*ELL+2*v)**-1.5-sum(p*(ELL*ELL+v+t)**-1.5 for p,t in zip(weights,variances)))

NAMES=('Gaussian log','Density power','CRPS','MMD-RBF')
COLORS=('#20242a','#aa342d','#246c9b','#5b3f8c')
STYLES=('-', '--', '-.', ':')
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,'axes.spines.top':False,'axes.spines.right':False,'savefig.bbox':'tight','pdf.fonttype':42,'ps.fonttype':42})
z=np.linspace(-5,5,801)
bs={name:bvalue(name) for name in NAMES}
fig,ax=plt.subplots(figsize=(6.4,3.5))
for name,col,ls in zip(NAMES,COLORS,STYLES):ax.plot(z,driver(name,z)/bs[name],color=col,linestyle=ls,label=name,lw=1.7)
ax.axhline(0,color='#aaaaaa',lw=.6)
ax.set(xlabel=r'Standardised residual $z$',ylabel=r'Curvature-normalised driver $\psi/J$',xlim=(-5,5))
ax.legend(frameon=False,ncol=2,fontsize=9,loc='upper center')
fig.savefig(OUT/'fig-cat-driver-geometry.pdf');plt.close(fig)
with (HERE/'driver_geometry.csv').open('w',newline='') as f:
 w=csv.writer(f);w.writerow(['z']+list(NAMES));w.writerows(zip(z,*[driver(name,z)/bs[name] for name in NAMES]))
tau=np.linspace(1,100,397)
targets={name:np.array([brentq(lambda v:mean_driver(name,v,t),.05,12,xtol=1e-12,rtol=1e-13) for t in tau]) for name in NAMES}
assert max(abs(targets['Gaussian log']-(1+EPS*(tau-1))))<1e-10
assert max(abs(targets[name][0]-1) for name in NAMES)<1e-10
fig,ax=plt.subplots(figsize=(6.4,3.5))
for name,col,ls in zip(NAMES,COLORS,STYLES):ax.plot(tau,targets[name],color=col,linestyle=ls,label=name,lw=1.7)
ax.set(xlabel=r'Contaminant variance ratio $\tau$',ylabel=r'Projected variance $v^\star/v_0$',xlim=(1,100),ylim=(.9,6.2))
ax.legend(frameon=False,ncol=2,fontsize=9,loc='upper left')
fig.savefig(OUT/'fig-cat-contamination-target.pdf');plt.close(fig)
with (HERE/'contamination_targets.csv').open('w',newline='') as f:
 w=csv.writer(f);w.writerow(['tau']+list(NAMES));w.writerows(zip(tau,*[targets[name] for name in NAMES]))
info={'mixture_weights':[.95,.05],'clean_variance':1,'tau_range':[1,100],'density_power_beta':BETA,'MMD_bandwidth':ELL,'curvature_scaled_slope_b':bs,'target_at_tau80':{n:brentq(lambda v:mean_driver(n,v,80),.05,12,xtol=1e-12) for n in NAMES},'Gaussian_target_max_error':float(max(abs(targets['Gaussian log']-(1+EPS*(tau-1))))),'root_absolute_tolerance':1e-12,'root_relative_tolerance':1e-13,'target_integration':'closed-form Gaussian-mixture expectations','driver_curvature_integration':'adaptive quadrature, epsabs=epsrel=1e-12'}
(HERE/'analytic_figures_checks.json').write_text(json.dumps(info,indent=2)+'\n')
print(json.dumps(info,indent=2))


==> anc/requirements.txt <==
numpy>=2.0
scipy>=1.14
matplotlib>=3.8


==> anc/stationary_risk_examples.json <==
{
  "schema_version": 1,
  "verification_type": "deterministic evaluation of analytic formulas",
  "scope": "The stationary loss-risk examples concern the manuscript's matched stationary-error recursion and reference-normalized losses. This is not a Monte Carlo simulation, a numerical proof of stationarity, an estimate of an infinite expectation, or evidence about empirical fits.",
  "numerical_check_limit": "The finite grids check the displayed calculations only. Global bounds, unique centering, restoration and infinite expectations follow from the analytic identities and the stated theorem assumptions, not from these grids.",
  "crps_lower_bound": {
    "coefficient_formula": "A = (sqrt(2) - 1) / sqrt(pi)",
    "coefficient": 0.23369497725510915,
    "pointwise_statement": "CRPS(N(0, sigma^2), y) >= A * sigma",
    "analytic_reason": "The standardized CRPS bracket has derivative erf(z / sqrt(2)) = 2 Phi(z) - 1, so its minimum is at z = 0 and equals A. Equivalently, E|sigma Z-y| is minimized at the Gaussian median y=0.",
    "sampled_values": [
      {
        "z": -8.0,
        "crps_at_unit_sigma": 7.435810416452243
      },
      {
        "z": -2.0,
        "crps_at_unit_sigma": 1.4527918216859033
      },
      {
        "z": -1.0,
        "crps_at_unit_sigma": 0.6024413576276163
      },
      {
        "z": 0.0,
        "crps_at_unit_sigma": 0.23369497725510913
      },
      {
        "z": 1.0,
        "crps_at_unit_sigma": 0.6024413576276163
      },
      {
        "z": 2.0,
        "crps_at_unit_sigma": 1.4527918216859033
      },
      {
        "z": 8.0,
        "crps_at_unit_sigma": 7.435810416452243
      }
    ]
  },
  "loss-risk corollary_analytic_consequence": {
    "assumptions": "Corollary 3.2: matched Gaussian-log error recursion, finite Student degree of freedom nu > 2, and 0 <= phi <= 1.",
    "positive_polynomial_moment_boundaries": {
      "below_unit_persistence": "nu / 2",
      "unit_persistence": "nu / 2 - 1"
    },
    "implications": [
      "E_pi exp(c E^+) = infinity for every c > 0.",
      "E_pi |exp(b E) - 1|^r = infinity for every b, r > 0.",
      "Stationary reference-normalized Gaussian CRPS risk is infinite."
    ],
    "reason": "A finite positive exponential moment would imply all positive polynomial moments, contrary to the theorem's positive-tail lower bounds. Relative level errors grow exponentially. Apply the pointwise CRPS lower bound with sigma = exp(E/2).",
    "relative_error_exponents": {
      "variance": 1.0,
      "volatility": 0.5
    }
  },
  "fixed-mesh example_fixed_mesh_counterexample": {
    "innovations": "epsilon and eta independent standard Gaussian",
    "phi": 1.0,
    "gain_a": 0.1,
    "target_noise_scale_s": 0.5,
    "driver_formula": "g(z) = 1/sqrt(pi) - sqrt(2/pi) * exp(-z^2/2)",
    "g_min": -0.23369497725510915,
    "mean_field_formula": "g_bar(e) = 1/sqrt(pi) - sqrt(2/pi) / sqrt(1 + exp(-e))",
    "mean_field_at_zero": -1.1102230246251565e-16,
    "mean_field_derivative_at_zero": -0.1410473958869391,
    "mean_field_derivative_at_zero_exact": "-1 / (4 sqrt(pi))",
    "mean_field_limit_at_negative_infinity": 0.5641895835477563,
    "mean_field_limit_at_positive_infinity": -0.23369497725510915,
    "global_restoration_analytic_reason": "g_bar'(e) = -sqrt(2/pi) exp(-e) / [2 (1 + exp(-e))^(3/2)] < 0 for every finite e; g_bar(0) = 0 and its two limits have opposite signs.",
    "sampled_mean_field": [
      {
        "e": -40.0,
        "mean_field": 0.5641895819031936
      },
      {
        "e": -10.0,
        "mean_field": 0.558813601698892
      },
      {
        "e": -2.0,
        "mean_field": 0.28871374598070026
      },
      {
        "e": -1.0,
        "mean_field": 0.15041014175203338
      },
      {
        "e": 0.0,
        "mean_field": -1.1102230246251565e-16
      },
      {
        "e": 1.0,
        "mean_field": -0.11801738351927782
      },
      {
        "e": 2.0,
        "mean_field": -0.18463137989030765
      },
      {
        "e": 10.0,
        "mean_field": -0.23367686592028736
      },
      {
        "e": 40.0,
        "mean_field": -0.23369497725510913
      }
    ],
    "finite_exponential_moment_necessary_condition": "If M(t)=E_pi exp(t E) is finite, stationarity implies M(t) >= exp(t a g_min + t^2 s^2/2) M(t). Therefore M(t) is infinite for t > 2 a |g_min| / s^2.",
    "necessary_exponent_upper_bound": 0.18695598180408735,
    "bound_interpretation": "This is a necessary upper bound for finite positive exponential orders; no exact tail rate or boundary-equality claim is inferred.",
    "crps_exponent_t": 0.5,
    "log_stationarity_multiplier": 0.01956525113724454,
    "stationarity_multiplier": 1.0197579050528072,
    "s_squared": 0.25,
    "four_a_abs_g_min": 0.09347799090204367,
    "conclusion": "Theorem 3.1(ii) supplies a unique stationary law with all polynomial error moments finite. The multiplier greater than one at t=1/2 proves that its reference Gaussian CRPS risk is nevertheless infinite.",
    "small_mesh_scope": "With a=rho sqrt(h), s=sigma sqrt(h), the necessary upper bound becomes 2 rho |g_min| / (sigma^2 sqrt(h)). Its divergence removes this obstruction but does not prove sufficiency; the stationary reference-scale gain proposition supplies the stronger small-mesh exponential control."
  },
  "optional_unnormalized_extension": {
    "minimal_one_time_assumptions": "E has the stationary error marginal from loss-risk corollary and E exp(-x/2) is finite. Independence and joint stationarity are not needed for the integrability implication.",
    "analytic_argument": "If E exp(lambda/2) were finite for lambda=x+E, Cauchy-Schwarz would give E exp(E/4) <= [E exp(lambda/2) E exp(-x/2)]^(1/2) < infinity, a contradiction.",
    "stationary_risk_scope": "A stationary Gaussian latent AR marginal with phi<1 supplies the required x moment. Describing the resulting quantity as a stationary unnormalized risk additionally uses a joint stationary model. A random-walk latent level has no invariant probability."
  },
  "numerical_tolerance": 1e-14,
  "numerical_checks": {
    "crps_coefficient_positive": true,
    "crps_value_at_zero_equals_coefficient": true,
    "sampled_standardized_crps_respects_lower_bound": true,
    "mean_field_zero_at_zero": true,
    "mean_field_derivative_negative_at_zero": true,
    "sampled_mean_field_positive_at_negative_errors": true,
    "sampled_mean_field_negative_at_positive_errors": true,
    "sampled_mean_field_strictly_decreasing": true,
    "necessary_exponent_upper_bound_below_crps_order": true,
    "stationarity_multiplier_exceeds_one": true,
    "equivalent_crps_obstruction_s_squared_gt_4a_abs_g_min": true
  },
  "all_numerical_checks_pass": true
}


==> anc/stationary_risk_examples.py <==
#!/usr/bin/env python3
"""Reproduce the deterministic analytic checks for the loss-risk corollary and fixed-mesh example.

This script uses only Python's standard library. It evaluates closed-form
expressions; it does not simulate a stationary chain, estimate an infinite
expectation numerically, or assess any empirical market fit. The mathematical
implications are stated separately from the finite numerical checks.

Usage:
    python stationary_risk_examples.py
    python stationary_risk_examples.py --output results.json

The default JSON output is written beside this script.
"""

from __future__ import annotations

import argparse
import json
import math
from pathlib import Path
from typing import Any


INV_SQRT_PI = 1.0 / math.sqrt(math.pi)
SQRT_TWO_OVER_PI = math.sqrt(2.0 / math.pi)
A = (math.sqrt(2.0) - 1.0) / math.sqrt(math.pi)


def standardized_gaussian_crps(z: float) -> float:
    """CRPS(N(0, 1), z), evaluated from the manuscript's closed form."""
    return (
        z * math.erf(z / math.sqrt(2.0))
        + SQRT_TWO_OVER_PI * math.exp(-0.5 * z * z)
        - INV_SQRT_PI
    )


def logistic(e: float) -> float:
    """Stable evaluation of 1 / (1 + exp(-e))."""
    if e >= 0.0:
        q = math.exp(-e)
        return 1.0 / (1.0 + q)
    q = math.exp(e)
    return q / (1.0 + q)


def gaussian_crps_mean_field(e: float) -> float:
    """E[g(exp(-e/2) epsilon)] for epsilon ~ N(0, 1)."""
    return INV_SQRT_PI - SQRT_TWO_OVER_PI * math.sqrt(logistic(e))


def gaussian_crps_mean_field_derivative(e: float) -> float:
    q = logistic(e)
    return -0.5 * SQRT_TWO_OVER_PI * math.sqrt(q) * (1.0 - q)


def verify() -> dict[str, Any]:
    """Return constants, analytic statements, and finite numerical checks."""
    tolerance = 1.0e-14
    a, s, t = 0.1, 0.5, 0.5
    g_min = -A
    necessary_exponent_upper_bound = 2.0 * a * abs(g_min) / (s * s)
    log_multiplier = t * a * g_min + 0.5 * t * t * s * s
    multiplier = math.exp(log_multiplier)

    crps_grid = (-8.0, -2.0, -1.0, 0.0, 1.0, 2.0, 8.0)
    crps_samples = [
        {"z": z, "crps_at_unit_sigma": standardized_gaussian_crps(z)}
        for z in crps_grid
    ]
    error_grid = (-40.0, -10.0, -2.0, -1.0, 0.0, 1.0, 2.0, 10.0, 40.0)
    mean_samples = [
        {"e": e, "mean_field": gaussian_crps_mean_field(e)}
        for e in error_grid
    ]
    field_at_zero = gaussian_crps_mean_field(0.0)
    derivative_at_zero = gaussian_crps_mean_field_derivative(0.0)

    checks = {
        "crps_coefficient_positive": A > 0.0,
        "crps_value_at_zero_equals_coefficient": (
            abs(standardized_gaussian_crps(0.0) - A) <= tolerance
        ),
        "sampled_standardized_crps_respects_lower_bound": all(
            row["crps_at_unit_sigma"] >= A - tolerance
            for row in crps_samples
        ),
        "mean_field_zero_at_zero": abs(field_at_zero) <= tolerance,
        "mean_field_derivative_negative_at_zero": derivative_at_zero < 0.0,
        "sampled_mean_field_positive_at_negative_errors": all(
            row["mean_field"] > 0.0 for row in mean_samples if row["e"] < 0.0
        ),
        "sampled_mean_field_negative_at_positive_errors": all(
            row["mean_field"] < 0.0 for row in mean_samples if row["e"] > 0.0
        ),
        "sampled_mean_field_strictly_decreasing": all(
            left["mean_field"] > right["mean_field"]
            for left, right in zip(mean_samples, mean_samples[1:])
        ),
        "necessary_exponent_upper_bound_below_crps_order": (
            necessary_exponent_upper_bound < t
        ),
        "stationarity_multiplier_exceeds_one": multiplier > 1.0,
        "equivalent_crps_obstruction_s_squared_gt_4a_abs_g_min": (
            s * s > 4.0 * a * abs(g_min)
        ),
    }

    return {
        "schema_version": 1,
        "verification_type": "deterministic evaluation of analytic formulas",
        "scope": (
            "The stationary loss-risk examples concern the manuscript's matched stationary-error "
            "recursion and reference-normalized losses. This is not a Monte "
            "Carlo simulation, a numerical proof of stationarity, an estimate "
            "of an infinite expectation, or evidence about empirical fits."
        ),
        "numerical_check_limit": (
            "The finite grids check the displayed calculations only. Global "
            "bounds, unique centering, restoration and infinite expectations "
            "follow from the analytic identities and the stated theorem "
            "assumptions, not from these grids."
        ),
        "crps_lower_bound": {
            "coefficient_formula": "A = (sqrt(2) - 1) / sqrt(pi)",
            "coefficient": A,
            "pointwise_statement": "CRPS(N(0, sigma^2), y) >= A * sigma",
            "analytic_reason": (
                "The standardized CRPS bracket has derivative "
                "erf(z / sqrt(2)) = 2 Phi(z) - 1, so its minimum is at "
                "z = 0 and equals A. Equivalently, E|sigma Z-y| is "
                "minimized at the Gaussian median y=0."
            ),
            "sampled_values": crps_samples,
        },
        "loss-risk corollary_analytic_consequence": {
            "assumptions": (
                "Corollary 3.2: matched Gaussian-log error recursion, "
                "finite Student degree of freedom nu > 2, and 0 <= phi <= 1."
            ),
            "positive_polynomial_moment_boundaries": {
                "below_unit_persistence": "nu / 2",
                "unit_persistence": "nu / 2 - 1",
            },
            "implications": [
                "E_pi exp(c E^+) = infinity for every c > 0.",
                "E_pi |exp(b E) - 1|^r = infinity for every b, r > 0.",
                "Stationary reference-normalized Gaussian CRPS risk is infinite.",
            ],
            "reason": (
                "A finite positive exponential moment would imply all positive "
                "polynomial moments, contrary to the theorem's positive-tail "
                "lower bounds. Relative level errors grow exponentially. "
                "Apply the pointwise CRPS lower bound with sigma = exp(E/2)."
            ),
            "relative_error_exponents": {"variance": 1.0, "volatility": 0.5},
        },
        "fixed-mesh example_fixed_mesh_counterexample": {
            "innovations": "epsilon and eta independent standard Gaussian",
            "phi": 1.0,
            "gain_a": a,
            "target_noise_scale_s": s,
            "driver_formula": (
                "g(z) = 1/sqrt(pi) - sqrt(2/pi) * exp(-z^2/2)"
            ),
            "g_min": g_min,
            "mean_field_formula": (
                "g_bar(e) = 1/sqrt(pi) - sqrt(2/pi) / sqrt(1 + exp(-e))"
            ),
            "mean_field_at_zero": field_at_zero,
            "mean_field_derivative_at_zero": derivative_at_zero,
            "mean_field_derivative_at_zero_exact": "-1 / (4 sqrt(pi))",
            "mean_field_limit_at_negative_infinity": INV_SQRT_PI,
            "mean_field_limit_at_positive_infinity": -A,
            "global_restoration_analytic_reason": (
                "g_bar'(e) = -sqrt(2/pi) exp(-e) / "
                "[2 (1 + exp(-e))^(3/2)] < 0 for every finite e; "
                "g_bar(0) = 0 and its two limits have opposite signs."
            ),
            "sampled_mean_field": mean_samples,
            "finite_exponential_moment_necessary_condition": (
                "If M(t)=E_pi exp(t E) is finite, stationarity implies "
                "M(t) >= exp(t a g_min + t^2 s^2/2) M(t). "
                "Therefore M(t) is infinite for t > 2 a |g_min| / s^2."
            ),
            "necessary_exponent_upper_bound": necessary_exponent_upper_bound,
            "bound_interpretation": (
                "This is a necessary upper bound for finite positive "
                "exponential orders; no exact tail rate or boundary-equality "
                "claim is inferred."
            ),
            "crps_exponent_t": t,
            "log_stationarity_multiplier": log_multiplier,
            "stationarity_multiplier": multiplier,
            "s_squared": s * s,
            "four_a_abs_g_min": 4.0 * a * abs(g_min),
            "conclusion": (
                "Theorem 3.1(ii) supplies a unique stationary law with all "
                "polynomial error moments finite. The multiplier greater "
                "than one at t=1/2 proves that its reference Gaussian CRPS "
                "risk is nevertheless infinite."
            ),
            "small_mesh_scope": (
                "With a=rho sqrt(h), s=sigma sqrt(h), the necessary upper "
                "bound becomes 2 rho |g_min| / (sigma^2 sqrt(h)). Its "
                "divergence removes this obstruction but does not prove "
                "sufficiency; the stationary reference-scale gain proposition supplies the stronger "
                "small-mesh exponential control."
            ),
        },
        "optional_unnormalized_extension": {
            "minimal_one_time_assumptions": (
                "E has the stationary error marginal from loss-risk corollary and "
                "E exp(-x/2) is finite. Independence and joint stationarity "
                "are not needed for the integrability implication."
            ),
            "analytic_argument": (
                "If E exp(lambda/2) were finite for lambda=x+E, "
                "Cauchy-Schwarz would give E exp(E/4) <= "
                "[E exp(lambda/2) E exp(-x/2)]^(1/2) < infinity, "
                "a contradiction."
            ),
            "stationary_risk_scope": (
                "A stationary Gaussian latent AR marginal with phi<1 "
                "supplies the required x moment. Describing the resulting "
                "quantity as a stationary unnormalized risk additionally "
                "uses a joint stationary model. A random-walk latent level "
                "has no invariant probability."
            ),
        },
        "numerical_tolerance": tolerance,
        "numerical_checks": checks,
        "all_numerical_checks_pass": all(checks.values()),
    }


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--output",
        type=Path,
        default=Path(__file__).resolve().with_suffix(".json"),
        help="JSON output path; defaults to stationary_risk_examples.json beside the script.",
    )
    args = parser.parse_args()
    result = verify()
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(
        json.dumps(result, indent=2, ensure_ascii=False, allow_nan=False) + "\n",
        encoding="utf-8",
    )
    print(
        json.dumps(
            {
                "output": str(args.output),
                "all_numerical_checks_pass": result["all_numerical_checks_pass"],
                "verification_type": result["verification_type"],
            },
            indent=2,
        )
    )
    return 0 if result["all_numerical_checks_pass"] else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/verify_catalogue.py <==
"""Independent Gaussian-reference sensitivity and gross-response checks."""
import math
from scipy.integrate import quad
from scipy.optimize import brentq
from scipy.special import erfcx
from dataclasses import dataclass
import numpy as np

def moment(f, variance=1):
    def val(z):
        return math.sqrt(2/math.pi)*math.exp(-z*z/2)*f(math.sqrt(variance)*z)
    return quad(val,0,math.inf,epsabs=1.5e-12,epsrel=2e-12)[0]

def g(rule,k,z):
    v=z*z
    if rule=='G':return v-1
    if rule=='T':return (k+1)*v/(k-2+v)-1
    if rule=='C':return (1-math.sqrt(2)*math.exp(-v/2))/math.sqrt(math.pi)
    if rule=='D':return (2*math.pi)**(-k/2)*((1+k)*math.exp(-k*v/2)*(v-1)+k/math.sqrt(1+k))
    a=k*k+1
    return 2*k/math.sqrt(a)*math.exp(-v/(2*a))*(v/a**2-1/a)+2*k/(k*k+2)**1.5

def ref_stats(rule,k):
    fn=lambda z:g(rule,k,z)
    b=moment(lambda z:fn(z)*(z*z-1)/2)
    second=moment(lambda z:fn(z)**2)/b**2
    response=abs(fn(10)/b)
    if rule=='G':M=math.inf
    else:
        if rule=='T': M=k/b
        if rule=='C': M=1/(math.sqrt(math.pi)*b)
        if rule=='D': M=max(abs(fn(0)),abs(fn(math.sqrt(1+2/k))),k*(2*math.pi)**(-k/2)/math.sqrt(1+k))/b
        if rule=='M': M=max(abs(fn(0)),abs(fn(math.sqrt(3*(k*k+1)))),abs(2*k/(k*k+2)**1.5))/b
    return (second,response),(fn(8)/b,.05*abs(fn(8)-fn(0))/b,2*.05*M/.03)

TUNING=[('G',0)]+[('T',p) for p in (4,5,6,8,10)]+[('D',p) for p in (.05,.1,.15,.2,.3)]+[('M',p) for p in (1,1.5,2,3,4)]+[('C',0)]

def checks():
    for rule,k in TUNING:
        pair,imp=ref_stats(rule,k)
        if rule=='T':
            h=lambda v:.95*moment(lambda z:g('T',k,z/math.sqrt(v)))+.05*moment(lambda z:g('T',k,z/math.sqrt(v)),80)
            direct=brentq(h,.1,8)
            def mean(v,t):
                z=math.sqrt((k-2)*v/t)
                return k-(k+1)*math.sqrt(math.pi/2)*z*erfcx(z/math.sqrt(2))
            exact=brentq(lambda v:.95*mean(v,1)+.05*mean(v,80),.1,8)
            assert abs(exact-direct)<1e-10
        print(rule,k,'second/response',*[f'{z:.7f}' for z in pair],'impulse',*[f'{z:.7f}' for z in imp])
if __name__=='__main__':checks()



==> anc/verify_reported_counts.py <==
#!/usr/bin/env python3
"""Reproduce quantile-count calculations from the manuscript's reported counts.

This script reads reported_empirical_counts.csv, checks the displayed percentages,
and calculates two-sided exact binomial p-values with a joint Holm adjustment.
It repeats the adjustment after excluding the Nasdaq-labelled market (NDX).
It does not identify that underlying return series or refit forecasting models.

Run from any directory with Python 3, NumPy and SciPy. Output is written beside
this script unless --output is supplied.
"""
from __future__ import annotations

import argparse
import csv
import json
import math
from collections import Counter
from pathlib import Path

import numpy as np
from scipy.stats import binom


HERE = Path(__file__).resolve().parent
CRITERIA = ("G-L", "G-DP", "G-C", "G-M", "T-L", "T-DP", "T-C", "T-M")


def read_counts(path: Path) -> list[dict]:
    with path.open(newline="", encoding="utf-8") as handle:
        raw = list(csv.DictReader(handle))
    rows = []
    for row in raw:
        row = dict(row)
        for key in ("n_forecasts", "hits_01", "hits_05"):
            row[key] = int(row[key])
        for key in ("reported_percent_01", "reported_percent_05"):
            row[key] = float(row[key])
        n = row["n_forecasts"]
        assert n > 0
        for suffix in ("01", "05"):
            hits = row["hits_" + suffix]
            assert 0 <= hits <= n
            assert abs(100 * hits / n - row["reported_percent_" + suffix]) <= 0.00501
        rows.append(row)
    assert len(rows) == 96
    assert len({(r["model"], r["market"]) for r in rows}) == 96
    assert set(r["model"] for r in rows) == set(CRITERIA)
    assert all(sum(r["model"] == model for r in rows) == 12 for model in CRITERIA)
    return rows


def exact_two_sided(hits: int, n: int, probability: float) -> float:
    """Probability-ordering exact test; tolerance includes equal-mass counts."""
    logmass = binom.logpmf(np.arange(n + 1), n, probability)
    selected = logmass <= logmass[hits] + 1e-12
    return min(1.0, math.fsum(np.exp(logmass[selected])))


def evaluate(rows: list[dict]) -> dict:
    tests = []
    for row in rows:
        for probability, suffix in ((0.01, "01"), (0.05, "05")):
            hits, n = row["hits_" + suffix], row["n_forecasts"]
            tests.append(dict(
                model=row["model"], market=row["market"],
                nominal_probability=probability, n_forecasts=n, hits=hits,
                sample_percent=100 * hits / n,
                p_value=exact_two_sided(hits, n, probability),
            ))
    tests.sort(key=lambda x: (x["p_value"], x["model"], x["market"], x["nominal_probability"]))
    m = len(tests)
    previous = 0.0
    for i, row in enumerate(tests):
        previous = min(1.0, max(previous, (m - i) * row["p_value"]))
        row["holm_p_value"] = previous
        row["reject_at_05"] = previous <= 0.05
    rejected = [row for row in tests if row["reject_at_05"]]
    not_rejected = [row for row in tests if not row["reject_at_05"]]
    groups = Counter((str(row["nominal_probability"]), row["model"][0]) for row in rejected)
    averages = []
    for model in CRITERIA:
        subset = [r for r in rows if r["model"] == model]
        averages.append(dict(
            model=model, markets=len(subset),
            equal_market_percent_01=math.fsum(100*r["hits_01"]/r["n_forecasts"] for r in subset)/len(subset),
            equal_market_percent_05=math.fsum(100*r["hits_05"]/r["n_forecasts"] for r in subset)/len(subset),
        ))
    return dict(
        markets=len(set(r["market"] for r in rows)), tests=m,
        rejections=len(rejected),
        all_rejections_have_excess_hits=all(r["hits"] > r["n_forecasts"]*r["nominal_probability"] for r in rejected),
        rejections_by_probability_and_density={
            "01_Gaussian":groups["0.01", "G"], "01_Student":groups["0.01", "T"],
            "05_Gaussian":groups["0.05", "G"], "05_Student":groups["0.05", "T"],
        },
        largest_rejected_holm_p=max(r["holm_p_value"] for r in rejected),
        smallest_nonrejected_holm_p=min(r["holm_p_value"] for r in not_rejected),
        equal_market_percentages=averages,
        tests_sorted_by_p_value=tests,
    )


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--input", type=Path, default=HERE/"reported_empirical_counts.csv")
    parser.add_argument("--output", type=Path, default=HERE/"reported_empirical_count_checks.json")
    args = parser.parse_args()
    rows = read_counts(args.input)
    full = evaluate(rows)
    excluded = evaluate([row for row in rows if row["market"] != "NDX"])
    assert full["tests"] == 192 and full["rejections"] == 49
    assert excluded["tests"] == 176 and excluded["rejections"] == 45
    assert full["rejections_by_probability_and_density"] == dict(
        **{"01_Gaussian":40,"01_Student":5,"05_Gaussian":4,"05_Student":0})
    assert excluded["rejections_by_probability_and_density"] == dict(
        **{"01_Gaussian":36,"01_Student":5,"05_Gaussian":4,"05_Student":0})
    # Check agreement with the manuscript's eight aggregate percentage rows.
    printed = {"G-L":(1.91,5.04), "G-DP":(2.35,5.71), "G-C":(2.57,6.22),
               "G-M":(2.63,6.22), "T-L":(1.46,5.39), "T-DP":(1.52,5.41),
               "T-C":(1.54,5.44), "T-M":(1.56,5.41)}
    for row in full["equal_market_percentages"]:
        for key, value in zip(("equal_market_percent_01","equal_market_percent_05"),printed[row["model"]]):
            assert abs(row[key]-value) <= 0.00501
    result = dict(
        source="The manuscript's reported market-level quantile-hit counts; no underlying return or forecast series is reconstructed.",
        assumptions="Fixed evaluation lengths and predictable continuous-return quantile forecasts under the exact conditional-coverage null. Holm adjustment permits dependence between tests.",
        scope="The counts reproduce aggregate hit frequencies and the specified total-count tests. Nonrejection does not establish dynamic calibration; the calculations do not test ordered hit dependence, compare forecast losses or refit models.",
        nasdaq_label="NDX is retained exactly as the source table's label; exclusion does not resolve the underlying series identifier.",
        count_rows=96, rounded_row_percentages_match=True,
        full_panel=full, excluding_NDX=excluded,
    )
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result,indent=2,allow_nan=False)+"\n",encoding="utf-8")
    summary = {"output":str(args.output),"count_rows":96,"rounded_row_percentages_match":True}
    for label, obj in (("full_panel",full),("excluding_NDX",excluded)):
        summary[label] = {k:obj[k] for k in ("markets","tests","rejections","rejections_by_probability_and_density","largest_rejected_holm_p","smallest_nonrejected_holm_p","equal_market_percentages")}
    print(json.dumps(summary,indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

